Correlator with tensor currents and two masses at two loops

We calculate the vacuum-to-vacuum correlator of two quark tensor currents with two massive quarks, retaining full momentum dependence. For the first time, we include perturbative corrections up to next-to-leading order. Our fully analytical expressions are provided in machine-readable form. Furthermore, we present numerical results for various input parameters, including an estimate of the scale uncertainties. Our results are essential input for applications of dispersive methods, including unitarity bounds and QCD sum rules.

==> anc/Im_LO_S.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-3*((m1 + m2)^2 - s)*HeavisideTheta[-(m1 + m2)^2 + s]*
  Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(8*Pi*s)


==> anc/Im_LO_TT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(((m1 - m2)^2 - s)*(2*(m1 + m2)^2 + s)*HeavisideTheta[-(m1 + m2)^2 + s]*
   Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(Pi*s)


==> anc/Im_LO_VL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-3*(m1 - m2)^2*((m1 + m2)^2 - s)*HeavisideTheta[-(m1 + m2)^2 + s]*
  Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(8*Pi*s^2)


==> anc/Im_LO_VT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(((m1 - m2)^2 - s)*((m1 + m2)^2 + 2*s)*HeavisideTheta[-(m1 + m2)^2 + s]*
   Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(Pi*s^2)


==> anc/Im_NLO_S_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*
     (-2*(2*m1^6 - 6*m1^3*m2*s + 6*m1*m2*(m2^2 - s)*s - 
        (m2^2 - s)^2*(2*m2^2 + 3*s) + m1^4*(-6*m2^2 + 5*s) + 
        2*m1^2*(3*m2^4 - 3*m2^2*s - 2*s^2))*Log[m1] + 
      2*(2*m1^6 - 6*m1^3*m2*s + 6*m1*m2*s*(m2^2 + s) - m1^4*(6*m2^2 + s) + 
        2*m1^2*(3*m2^4 + 3*m2^2*s - 2*s^2) - (m2^2 - s)*(2*m2^4 + 7*m2^2*s + 
          3*s^2))*Log[m2] + s*(33*m1^4 + 6*m1^3*m2 - 78*m1^2*m2^2 + 
        6*m1*m2^3 + 33*m2^4 - 50*m1^2*s - 22*m1*m2*s - 50*m2^2*s + 17*s^2 - 
        m1^4*Log[4] - m2^4*Log[4] + 2*s^2*Log[64] - 2*m1^2*m2^2*Log[4096] - 
        2*m1^2*s*Log[4096] - 2*m2^2*s*Log[4096] + m1^4*Log[16384] + 
        m2^4*Log[16384] - 6*(-3*m1^4 - 2*m1^2*(-3*m2^2 - 2*s) + 2*m1*m2*s + 
          (m2^2 - s)*(-3*m2^2 + s))*Log[mu^2] + 
        12*(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s))*
         Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
           (-1)] + 4*m1^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]]))] - 8*m1^2*m2^2*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m2^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m2^2*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m1^2*m2^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m2^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m1^2*s*Log[-((-m1^2 + m2^2 + s + 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m2^2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 4*s^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        16*m1^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^2*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2])) + 
    (m1^2 - 2*m1*m2 + m2^2 - s)*
     (4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 4*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 12*m1^3*m2*s*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 2*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 2*m1^4*m2^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])^2] + 8*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 - 2*m1*m2 + m2^2 - s)*s^2)


==> anc/Im_NLO_S_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*
     (-2*(2*m1^6 + m1^4*(-6*m2^2 - 7*s) - (m2^2 - s)^2*(2*m2^2 + 3*s) + 
        2*m1^2*(3*m2^4 + 3*m2^2*s + 4*s^2))*Log[m1] + 
      2*(2*m1^6 - m1^4*(6*m2^2 + s) + 2*m1^2*(3*m2^4 - 3*m2^2*s - 2*s^2) - 
        (m2^2 - s)*(2*m2^4 - 5*m2^2*s + 3*s^2))*Log[m2] + 
      s*(17*m1^4 + 6*m1^3*m2 - 46*m1^2*m2^2 + 6*m1*m2^3 + 17*m2^4 - 
        34*m1^2*s - 6*m1*m2*s - 34*m2^2*s + 17*s^2 - m1^4*Log[4] - 
        m2^4*Log[4] + 2*s^2*Log[64] - 2*m1^2*m2^2*Log[4096] - 
        2*m1^2*s*Log[4096] - 2*m2^2*s*Log[4096] + m1^4*Log[16384] + 
        m2^4*Log[16384] - 6*(-m1^4 - 2*m1^2*(-m2^2 - s) + 
          (m2^2 - s)*(-m2^2 + s))*Log[mu^2] + 12*(m1^4 + (m2^2 - s)^2 - 
          2*m1^2*(m2^2 + s))*Log[(-m1^2 - m2^2 + s + 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
        4*m1^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^2*m2^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 4*m2^4*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m2^2*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m1^2*m2^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m2^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 8*m1^2*s*Log[-((-m1^2 + m2^2 + s + 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m2^2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 4*s^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        16*m1^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^2*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2])) + 
    (m1^2 - 2*m1*m2 + m2^2 - s)*
     (4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 4*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 12*m1^3*m2*s*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 2*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 2*m1^4*m2^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])^2] + 8*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 - 2*m1*m2 + m2^2 - s)*s^2)


==> anc/Im_NLO_TT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/72*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*(176*m1^6*s + 352*m1^5*m2*s - 
      224*m1^4*m2^2*s - 800*m1^3*m2^3*s - 224*m1^2*m2^4*s + 352*m1*m2^5*s + 
      176*m2^6*s - 189*m1^4*s^2 - 458*m1^3*m2*s^2 - 490*m1^2*m2^2*s^2 - 
      458*m1*m2^3*s^2 - 189*m2^4*s^2 + 6*m1^2*s^3 + 274*m1*m2*s^3 + 
      6*m2^2*s^3 + 7*s^4 + (-46*m1^8 - 92*m1^7*m2 + 46*m2^8 + 
        2*m1^6*(46*m2^2 - 31*s) + 12*m1^5*m2*(23*m2^2 - 9*s) - 34*m2^6*s + 
        5*m2^4*s^2 - 20*m2^2*s^3 + 3*s^4 + m1^4*s*(66*m2^2 + 85*s) - 
        2*m1^3*m2*(138*m2^4 - 96*m2^2*s - 67*s^2) + 2*m1*m2*(m2^2 - s)*
         (46*m2^4 + 4*m2^2*s + 21*s^2) - 2*m1^2*(46*m2^6 - 15*m2^4*s - 
          39*m2^2*s^2 - 10*s^3))*Log[m1^2/s] + 
      (46*m1^8 + 92*m1^7*m2 + m1^4*s*(30*m2^2 + 5*s) - 
        2*m1^6*(46*m2^2 + 17*s) - 12*m1^5*(23*m2^3 + 7*m2*s) + 
        2*m1^3*m2*(138*m2^4 + 96*m2^2*s + 17*s^2) + 
        2*m1^2*(46*m2^6 + 33*m2^4*s + 39*m2^2*s^2 - 10*s^3) - 
        (m2^2 - s)*(46*m2^6 + 108*m2^4*s + 23*m2^2*s^2 + 3*s^3) - 
        2*m1*m2*(46*m2^6 + 54*m2^4*s - 67*m2^2*s^2 + 21*s^3))*Log[m2^2/s] + 
      96*m1^6*s*Log[mu^2/s] + 192*m1^5*m2*s*Log[mu^2/s] - 
      96*m1^4*m2^2*s*Log[mu^2/s] - 384*m1^3*m2^3*s*Log[mu^2/s] - 
      96*m1^2*m2^4*s*Log[mu^2/s] + 192*m1*m2^5*s*Log[mu^2/s] + 
      96*m2^6*s*Log[mu^2/s] - 90*m1^4*s^2*Log[mu^2/s] - 
      168*m1^3*m2*s^2*Log[mu^2/s] - 156*m1^2*m2^2*s^2*Log[mu^2/s] - 
      168*m1*m2^3*s^2*Log[mu^2/s] - 90*m2^4*s^2*Log[mu^2/s] + 
      84*m1*m2*s^3*Log[mu^2/s] - 6*s^4*Log[mu^2/s] - 
      96*m1^6*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1^5*m2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      96*m1^4*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1^3*m2^3*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      96*m1^2*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1*m2^5*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      96*m2^6*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      144*m1^4*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1^3*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      480*m1^2*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1*m2^3*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      144*m2^4*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1*m2*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      48*s^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      24*m1^6*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1^5*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^4*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^2*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2^5*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^6*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1^4*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      120*m1^2*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1*m2^3*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m2^4*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 24*m1^6*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 48*m1^5*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^4*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 96*m1^3*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^2*m2^4*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 48*m1*m2^5*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 24*m2^6*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1^4*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      120*m1^2*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1*m2^3*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m2^4*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 46*m1^8*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^7*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^6*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      276*m1^5*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      276*m1^3*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1*m2^7*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      46*m2^8*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 14*m1^6*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^5*m2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      162*m1^4*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      144*m1^3*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      90*m1^2*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      168*m1*m2^5*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      58*m2^6*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 76*m1^4*s^2*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 140*m1^3*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 180*m1^2*m2^2*s^2*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 148*m1*m2^3*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m2^4*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      72*m1*m2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*s^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 46*m1^8*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^7*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^6*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      276*m1^5*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      276*m1^3*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1*m2^7*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      46*m2^8*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 58*m1^6*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      168*m1^5*m2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      90*m1^4*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      144*m1^3*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      162*m1^2*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^5*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      14*m2^6*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 32*m1^4*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 148*m1^3*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 180*m1^2*m2^2*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 140*m1*m2^3*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      76*m2^4*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      72*m1*m2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m2^2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*s^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])]) + 3*(m1^2 + 2*m1*m2 + m2^2 - s)*s*
     (8*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] - 24*m1^4*m2^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 24*m1^2*m2^4*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 8*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 24*m1^4*m2^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^2*m2^4*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 8*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^3*m2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      9*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m1^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      6*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      7*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^4*m2^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m2^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*m2^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*m2^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 12*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^4*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      9*m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 36*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 6*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      7*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^4*m2^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m2^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*m2^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*m2^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*m2^2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*(2*m1^6 + 2*m2^6 - 6*m1^3*m2*s - 3*m2^4*s + s^3 + 
        6*m1*m2*s*(-m2^2 + s) - m1^4*(2*m2^2 + 3*s) - 2*m1^2*(m2^4 - m2^2*s))*
       PolyLog[2, (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      8*(2*m1^6 + 2*m2^6 - 6*m1^3*m2*s - 3*m2^4*s + s^3 + 
        6*m1*m2*s*(-m2^2 + s) - m1^4*(2*m2^2 + 3*s) - 2*m1^2*(m2^4 - m2^2*s))*
       PolyLog[2, (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 16*m1^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^4*m2^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^4*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m2^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 + 2*m1*m2 + m2^2 - s)*s^2)


==> anc/Im_NLO_TT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/72*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*(32*m1^6*s + 64*m1^5*m2*s - 
      80*m1^4*m2^2*s - 224*m1^3*m2^3*s - 80*m1^2*m2^4*s + 64*m1*m2^5*s + 
      32*m2^6*s - 45*m1^4*s^2 - 170*m1^3*m2*s^2 - 202*m1^2*m2^2*s^2 - 
      170*m1*m2^3*s^2 - 45*m2^4*s^2 + 6*m1^2*s^3 + 130*m1*m2*s^3 + 
      6*m2^2*s^3 + 7*s^4 + (-46*m1^8 - 92*m1^7*m2 + 46*m2^8 - 34*m2^6*s + 
        m1^4*(66*m2^2 - 23*s)*s + 5*m2^4*s^2 - 20*m2^2*s^3 + 3*s^4 + 
        12*m1^5*m2*(23*m2^2 + 9*s) + 2*m1^6*(46*m2^2 + 23*s) + 
        2*m1*m2*(m2^2 - s)*(46*m2^4 + 4*m2^2*s - 6*s^2) - 
        2*m1^3*m2*(138*m2^4 + 12*m2^2*s + 14*s^2) - 
        2*m1^2*(46*m2^6 + 39*m2^4*s + 15*m2^2*s^2 - 10*s^3))*Log[m1^2/s] + 
      (46*m1^8 + 92*m1^7*m2 + m1^4*s*(-78*m2^2 + 5*s) - 
        2*m1^6*(46*m2^2 + 17*s) - 12*m1^5*(23*m2^3 + 7*m2*s) + 
        2*m1^3*m2*(138*m2^4 - 12*m2^2*s - 10*s^2) + 
        2*m1^2*(46*m2^6 + 33*m2^4*s - 15*m2^2*s^2 - 10*s^3) - 
        2*m1*m2*(46*m2^6 - 54*m2^4*s + 14*m2^2*s^2 - 6*s^3) - 
        (m2^2 - s)*(46*m2^6 + 23*m2^2*s^2 + 3*s^3))*Log[m2^2/s] - 
      12*m1^6*s*Log[mu^2/s] - 24*m1^5*m2*s*Log[mu^2/s] + 
      12*m1^4*m2^2*s*Log[mu^2/s] + 48*m1^3*m2^3*s*Log[mu^2/s] + 
      12*m1^2*m2^4*s*Log[mu^2/s] - 24*m1*m2^5*s*Log[mu^2/s] - 
      12*m2^6*s*Log[mu^2/s] + 18*m1^4*s^2*Log[mu^2/s] + 
      48*m1^3*m2*s^2*Log[mu^2/s] + 60*m1^2*m2^2*s^2*Log[mu^2/s] + 
      48*m1*m2^3*s^2*Log[mu^2/s] + 18*m2^4*s^2*Log[mu^2/s] - 
      24*m1*m2*s^3*Log[mu^2/s] - 6*s^4*Log[mu^2/s] - 
      96*m1^6*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1^5*m2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      96*m1^4*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1^3*m2^3*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      96*m1^2*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1*m2^5*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      96*m2^6*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      144*m1^4*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1^3*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      480*m1^2*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      384*m1*m2^3*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      144*m2^4*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      192*m1*m2*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      48*s^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      24*m1^6*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1^5*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^4*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^2*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2^5*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^6*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1^4*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      120*m1^2*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1*m2^3*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m2^4*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 24*m1^6*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 48*m1^5*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^4*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 96*m1^3*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^2*m2^4*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 48*m1*m2^5*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 24*m2^6*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1^4*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1^3*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      120*m1^2*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      96*m1*m2^3*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m2^4*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 46*m1^8*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^7*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^6*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      276*m1^5*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      276*m1^3*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1*m2^7*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      46*m2^8*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 14*m1^6*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^5*m2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      162*m1^4*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      144*m1^3*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      90*m1^2*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      168*m1*m2^5*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      58*m2^6*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 76*m1^4*s^2*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 140*m1^3*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 180*m1^2*m2^2*s^2*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 148*m1*m2^3*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m2^4*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      72*m1*m2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^2*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*s^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 46*m1^8*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^7*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1^6*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      276*m1^5*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      276*m1^3*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      92*m1^2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      92*m1*m2^7*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      46*m2^8*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 58*m1^6*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      168*m1^5*m2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      90*m1^4*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      144*m1^3*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      162*m1^2*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^5*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      14*m2^6*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 32*m1^4*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 148*m1^3*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 180*m1^2*m2^2*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 140*m1*m2^3*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      76*m2^4*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      72*m1*m2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m2^2*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*s^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])]) + 3*(m1^2 + 2*m1*m2 + m2^2 - s)*s*
     (8*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] - 24*m1^4*m2^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 24*m1^2*m2^4*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 8*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 24*m1^4*m2^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 24*m1^2*m2^4*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 8*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^3*m2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      36*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      9*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m1^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      6*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      7*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^4*m2^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m2^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*m2^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*m2^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 12*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^4*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      9*m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 36*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 6*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      7*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^4*m2^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^4*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m2^6*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*m2^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*m2^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^2*m2^2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*(2*m1^6 + 2*m2^6 - 6*m1^3*m2*s - 3*m2^4*s + s^3 + 
        6*m1*m2*s*(-m2^2 + s) - m1^4*(2*m2^2 + 3*s) - 2*m1^2*(m2^4 - m2^2*s))*
       PolyLog[2, (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      8*(2*m1^6 + 2*m2^6 - 6*m1^3*m2*s - 3*m2^4*s + s^3 + 
        6*m1*m2*s*(-m2^2 + s) - m1^4*(2*m2^2 + 3*s) - 2*m1^2*(m2^4 - m2^2*s))*
       PolyLog[2, (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 16*m1^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^4*m2^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^4*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m2^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 + 2*m1*m2 + m2^2 - s)*s^2)


==> anc/Im_NLO_VL_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*((m1 - m2)*\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*
     (-2*(2*m1^7 - 2*m1^6*m2 + m2*(m2^2 - s)^2*(2*m2^2 + 3*s) + 
        m1^5*(-6*m2^2 + 5*s) + m1^4*(6*m2^3 - 11*m2*s) - 
        m1*(m2^2 - s)*(2*m2^4 + 7*m2^2*s - 3*s^2) + 2*m1^3*(3*m2^4 - 2*s^2) - 
        2*m1^2*(3*m2^5 - 6*m2^3*s + m2*s^2))*Log[m1] + 
      2*(2*m1^7 - 2*m1^6*m2 - m1^5*(6*m2^2 + s) + m1^4*(6*m2^3 - 5*m2*s) + 
        2*m1^3*(3*m2^4 + 6*m2^2*s - 2*s^2) + m2*(m2^2 - s)*
         (2*m2^4 + 7*m2^2*s + 3*s^2) + 2*m1^2*m2*(-3*m2^4 + 5*s^2) - 
        m1*(2*m2^6 + 11*m2^4*s + 2*m2^2*s^2 - 3*s^3))*Log[m2] + 
      s*(33*m1^5 - 27*m1^4*m2 - 84*m1^3*m2^2 + 84*m1^2*m2^3 + 27*m1*m2^4 - 
        33*m2^5 - 50*m1^3*s + 28*m1^2*m2*s - 28*m1*m2^2*s + 50*m2^3*s + 
        17*m1*s^2 - 17*m2*s^2 - m1^5*Log[4] + m1^4*m2*Log[4] - 
        m1*m2^4*Log[4] + m2^5*Log[4] + 2*m1*s^2*Log[64] - 2*m2*s^2*Log[64] - 
        2*m1^3*m2^2*Log[4096] + 2*m1^2*m2^3*Log[4096] - 2*m1^3*s*Log[4096] + 
        2*m1^2*m2*s*Log[4096] - 2*m1*m2^2*s*Log[4096] + 2*m2^3*s*Log[4096] + 
        m1^5*Log[16384] - m1^4*m2*Log[16384] + m1*m2^4*Log[16384] - 
        m2^5*Log[16384] - 6*(-3*m1^5 + 3*m1^4*m2 - 2*m1^2*m2*(3*m2^2 + s) + 
          m1^3*(6*m2^2 + 4*s) + m1*(-3*m2^4 + 2*m2^2*s - s^2) + 
          m2*(3*m2^4 - 4*m2^2*s + s^2))*Log[mu^2] + 
        12*(m1 - m2)*(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s))*
         Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
           (-1)] + 4*m1^5*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]]))] - 4*m1^4*m2*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*m2^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2^3*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*m2^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2^5*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] + 8*m1^2*m2*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1*m2^2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m2^3*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 4*m2*s^2*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1^5*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 4*m1^4*m2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*m2^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2^3*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*m2^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2^5*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2*s*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1*m2^2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m2^3*s*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*s^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2*s^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        16*m1^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m1^4*m2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^3*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m1^2*m2^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m1*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m2^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m1^2*m2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m2^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m1*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2])) + 
    (m1 - m2)*(m1^2 - 2*m1*m2 + m2^2 - s)*
     (4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 4*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 12*m1^3*m2*s*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 2*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 2*m1^4*m2^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])^2] + 8*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 - 2*m1*m2 + m2^2 - s)*s^3)


==> anc/Im_NLO_VL_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8*((m1 - m2)*\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*
     (-2*(2*m1^7 - 2*m1^6*m2 + m1^5*(-6*m2^2 - 13*s) + 
        m2*(m2^2 - s)^2*(2*m2^2 + 3*s) + m1^4*(6*m2^3 + 7*m2*s) - 
        m1*(m2^2 - s)*(2*m2^4 + 7*m2^2*s - 9*s^2) + 
        2*m1^3*(3*m2^4 + 9*m2^2*s + 10*s^2) - 2*m1^2*(3*m2^5 + 3*m2^3*s + 
          4*m2*s^2))*Log[m1] + 2*(2*m1^7 - 2*m1^6*m2 - m1^5*(6*m2^2 + s) + 
        m1^4*(6*m2^3 - 5*m2*s) + 2*m1^3*(3*m2^4 - 3*m2^2*s - 2*s^2) + 
        2*m1^2*m2*(-3*m2^4 + 9*m2^2*s + 8*s^2) + m2*(m2^2 - s)*
         (2*m2^4 - 11*m2^2*s + 9*s^2) - m1*(2*m2^6 - 7*m2^4*s + 8*m2^2*s^2 - 
          3*s^3))*Log[m2] + s*(9*m1^5 - 3*m1^4*m2 - 36*m1^3*m2^2 + 
        36*m1^2*m2^3 + 3*m1*m2^4 - 9*m2^5 - 18*m1^3*s + 12*m1^2*m2*s - 
        12*m1*m2^2*s + 18*m2^3*s + 9*m1*s^2 - 9*m2*s^2 - m1^5*Log[4] + 
        m1^4*m2*Log[4] - m1*m2^4*Log[4] + m2^5*Log[4] + 2*m1*s^2*Log[64] - 
        2*m2*s^2*Log[64] - 2*m1^3*m2^2*Log[4096] + 2*m1^2*m2^3*Log[4096] - 
        2*m1^3*s*Log[4096] + 2*m1^2*m2*s*Log[4096] - 2*m1*m2^2*s*Log[4096] + 
        2*m2^3*s*Log[4096] + m1^5*Log[16384] - m1^4*m2*Log[16384] + 
        m1*m2^4*Log[16384] - m2^5*Log[16384] + 12*(m1 - m2)*
         (m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s))*
         Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
           (-1)] + 4*m1^5*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^
                2, m2^2, s]]))] - 4*m1^4*m2*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*m2^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2^3*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*m2^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2^5*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] + 8*m1^2*m2*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1*m2^2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m2^3*s*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 4*m2*s^2*
         Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1^5*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
               s]]))] - 4*m1^4*m2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*m2^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2^3*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*m2^4*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2^5*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1^3*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m1^2*m2*s*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        8*m1*m2^2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] + 8*m2^3*s*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
        4*m1*s^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^
                2, s]]))] - 4*m2*s^2*
         Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
            (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
        16*m1^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m1^4*m2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^3*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m1^2*m2^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m1*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m2^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m1^2*m2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        32*m1*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        32*m2^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
        16*m1*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
        16*m2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
            2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
            Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
             Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2])) + 
    (m1 - m2)*(m1^2 - 2*m1*m2 + m2^2 - s)*
     (4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 4*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 12*m1^3*m2*s*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 2*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 2*m1^4*m2^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      2*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1*m2^3*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 4*m1^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^4*s*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^4*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m1^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 16*m2^2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*s^3*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m1*m2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 8*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])^2] + 8*s*(m1^4 + 2*m1^3*m2 + 2*m1^2*(m2^2 - s) + 
        (m2^2 - s)^2 + 2*m1*(m2^3 - m2*s))*PolyLog[2, 
        (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^4*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 - 2*m1*m2 + m2^2 - s)*s^3)


==> anc/Im_NLO_VT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*(29*m1^6 + 64*m1^5*m2 - 
      29*m1^4*m2^2 - 128*m1^3*m2^3 - 29*m1^2*m2^4 + 64*m1*m2^5 + 29*m2^6 + 
      4*m1^4*s - 90*m1^3*m2*s - 164*m1^2*m2^2*s - 90*m1*m2^3*s + 4*m2^4*s - 
      39*m1^2*s^2 + 90*m1*m2*s^2 - 39*m2^2*s^2 + 6*s^3 - m1^6*Log[4] - 
      m2^6*Log[4] - m1^5*m2*Log[16] - m1*m2^5*Log[16] + 
      2*m1*m2*s^2*Log[4096] + 2*s^3*Log[4096] + m1^6*Log[16384] + 
      m2^6*Log[16384] - 2*m1^2*s^2*Log[262144] - 2*m2^2*s^2*Log[262144] - 
      2*m1^3*m2^3*Log[16777216] - 2*m1^3*m2*s*Log[16777216] - 
      2*m1*m2^3*s*Log[16777216] + m1^5*m2*Log[268435456] + 
      m1*m2^5*Log[268435456] - 2*m1^2*m2^2*s*Log[281474976710656] + 
      m1^4*m2^2*Log[1125899906842624] + m1^2*m2^4*Log[1125899906842624] - 
      m1^4*m2^2*Log[4611686018427387904] - 
      m1^2*m2^4*Log[4611686018427387904] + 
      6*(-3*m1^6 - 8*m1^5*m2 - 2*m1^3*m2*(-2*m2^2 + s) + 
        2*m1*m2*(m2^2 - s)*(2*m2^2 + s) - m1^4*(5*m2^2 + 2*s) + 
        (m2^2 - s)^2*(m2^2 + 4*s) + m1^2*(7*m2^4 - 4*m2^2*s + s^2))*Log[m1] + 
      6*(m1^6 + 4*m1^5*m2 - 2*m1^3*m2*(-2*m2^2 + s) + m1^4*(7*m2^2 + 2*s) + 
        (m2^2 - s)*(-3*m2^4 - 5*m2^2*s - 4*s^2) + 
        2*m1*m2*(-4*m2^4 - m2^2*s - s^2) - m1^2*(5*m2^4 + 4*m2^2*s + 7*s^2))*
       Log[m2] + 18*m1^6*Log[mu^2] + 36*m1^5*m2*Log[mu^2] - 
      18*m1^4*m2^2*Log[mu^2] - 72*m1^3*m2^3*Log[mu^2] - 
      18*m1^2*m2^4*Log[mu^2] + 36*m1*m2^5*Log[mu^2] + 18*m2^6*Log[mu^2] - 
      36*m1^3*m2*s*Log[mu^2] - 72*m1^2*m2^2*s*Log[mu^2] - 
      36*m1*m2^3*s*Log[mu^2] - 18*m1^2*s^2*Log[mu^2] + 
      36*m1*m2*s^2*Log[mu^2] - 18*m2^2*s^2*Log[mu^2] + 
      12*m1^6*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
         (-1)] + 24*m1^5*m2*Log[(-m1^2 - m2^2 + s + 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      12*m1^4*m2^2*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 48*m1^3*m2^3*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      12*m1^2*m2^4*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] + 24*m1*m2^5*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      12*m2^6*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
         (-1)] - 48*m1^3*m2*s*Log[(-m1^2 - m2^2 + s + 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      96*m1^2*m2^2*s*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 48*m1*m2^3*s*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      36*m1^2*s^2*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] + 24*m1*m2*s^2*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      36*m2^2*s^2*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] + 24*s^3*Log[(-m1^2 - m2^2 + s + 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      4*m1^6*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1^5*m2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^4*m2^2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2^3*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^2*m2^4*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2^5*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] + 4*m2^6*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 32*m1^2*m2^2*s*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1*m2^3*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m1^2*s^2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m2^2*s^2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*s^3*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      4*m1^6*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1^5*m2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^4*m2^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2^3*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^2*m2^4*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2^5*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] + 4*m2^6*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 32*m1^2*m2^2*s*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1*m2^3*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m1^2*s^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2*s^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m2^2*s^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*s^3*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^6*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1^5*m2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      16*m1^4*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1^3*m2^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      16*m1^2*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1*m2^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      16*m2^6*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1^3*m2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      128*m1^2*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1*m2^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      48*m1^2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1*m2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      48*m2^2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*s^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]) + 
    (m1^2 + 2*m1*m2 + m2^2 - s)*
     (4*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] - 12*m1^4*m2^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 12*m1^2*m2^4*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 4*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 12*m1^4*m2^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 12*m1^2*m2^4*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 4*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 6*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      11*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 6*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 5*m1^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*m1*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      21*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 8*m1^6*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*m2^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^4*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^6*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s^3*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^4*m2^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 3*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - m1^4*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      11*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 24*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 21*m1^2*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 18*m1*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 8*m1^6*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*m2^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^4*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^6*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s^3*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^4*m2^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*(m1^6 - m1^4*m2^2 - 6*m1^3*m2*s + 
        6*m1*m2*s*(-m2^2 + s) + (m2^2 - s)^2*(m2^2 + 2*s) - 
        m1^2*(m2^4 - 4*m2^2*s + 3*s^2))*PolyLog[2, (4*m1^2*m2^2)/
         (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      8*(m1^6 - m1^4*m2^2 - 6*m1^3*m2*s + 6*m1*m2*s*(-m2^2 + s) + 
        (m2^2 - s)^2*(m2^2 + 2*s) - m1^2*(m2^4 - 4*m2^2*s + 3*s^2))*
       PolyLog[2, (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 8*m1^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^4*m2^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*m2^4*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      32*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 + 2*m1*m2 + m2^2 - s)*s^2)


==> anc/Im_NLO_VT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(\[Alpha]s*HeavisideTheta[-(m1 + m2)^2 + s]*
   (Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]*(5*m1^6 + 16*m1^5*m2 - 5*m1^4*m2^2 - 
      32*m1^3*m2^3 - 5*m1^2*m2^4 + 16*m1*m2^5 + 5*m2^6 + 4*m1^4*s - 
      42*m1^3*m2*s - 68*m1^2*m2^2*s - 42*m1*m2^3*s + 4*m2^4*s - 15*m1^2*s^2 + 
      42*m1*m2*s^2 - 15*m2^2*s^2 + 6*s^3 - m1^6*Log[4] - m2^6*Log[4] - 
      m1^5*m2*Log[16] - m1*m2^5*Log[16] + 2*m1*m2*s^2*Log[4096] + 
      2*s^3*Log[4096] + m1^6*Log[16384] + m2^6*Log[16384] - 
      2*m1^2*s^2*Log[262144] - 2*m2^2*s^2*Log[262144] - 
      2*m1^3*m2^3*Log[16777216] - 2*m1^3*m2*s*Log[16777216] - 
      2*m1*m2^3*s*Log[16777216] + m1^5*m2*Log[268435456] + 
      m1*m2^5*Log[268435456] - 2*m1^2*m2^2*s*Log[281474976710656] + 
      m1^4*m2^2*Log[1125899906842624] + m1^2*m2^4*Log[1125899906842624] - 
      m1^4*m2^2*Log[4611686018427387904] - 
      m1^2*m2^4*Log[4611686018427387904] + 
      6*(3*m1^6 + 4*m1^5*m2 + 2*m1*m2*(2*m2^2 - 2*s)*(m2^2 - s) - 
        m1^4*(5*m2^2 + 2*s) + (m2^2 - s)^2*(m2^2 + 4*s) - 
        2*m1^3*m2*(4*m2^2 + 4*s) + m1^2*(m2^4 - 16*m2^2*s - 5*s^2))*Log[m1] + 
      6*(m1^6 + 4*m1^5*m2 + m1^4*(m2^2 + 2*s) - 2*m1^3*m2*(4*m2^2 + 4*s) + 
        (m2^2 - s)*(3*m2^4 + m2^2*s - 4*s^2) + 
        2*m1*m2*(2*m2^4 - 4*m2^2*s + 2*s^2) - m1^2*(5*m2^4 + 16*m2^2*s + 
          7*s^2))*Log[m2] + 12*m1^6*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      24*m1^5*m2*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 12*m1^4*m2^2*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      48*m1^3*m2^3*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 12*m1^2*m2^4*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      24*m1*m2^5*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] + 12*m2^6*Log[(-m1^2 - m2^2 + s + 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      48*m1^3*m2*s*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 96*m1^2*m2^2*s*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] - 
      48*m1*m2^3*s*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 36*m1^2*s^2*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      24*m1*m2*s^2*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])^(-1)] - 36*m2^2*s^2*
       Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^(-1)] + 
      24*s^3*Log[(-m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^
         (-1)] + 4*m1^6*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] + 8*m1^5*m2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      4*m1^4*m2^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 16*m1^3*m2^3*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      4*m1^2*m2^4*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] + 8*m1*m2^5*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      4*m2^6*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 32*m1^2*m2^2*s*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1*m2^3*s*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m1^2*s^2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2*s^2*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m2^2*s^2*
       Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*s^3*Log[-((m1^2 - m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      4*m1^6*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1^5*m2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^4*m2^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2^3*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 4*m1^2*m2^4*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2^5*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] + 4*m2^6*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^3*m2*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 32*m1^2*m2^2*s*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1*m2^3*s*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m1^2*s^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*m1*m2*s^2*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]]))] - 12*m2^2*s^2*
       Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] + 
      8*s^3*Log[-((-m1^2 + m2^2 + s + Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]]))] - 
      16*m1^6*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1^5*m2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      16*m1^4*m2^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1^3*m2^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      16*m1^2*m2^4*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1*m2^5*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      16*m2^6*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1^3*m2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      128*m1^2*m2^2*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      64*m1*m2^3*s*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      48*m1^2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*m1*m2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      48*m2^2*s^2*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] - 
      32*s^3*Log[(m1^4 + (m2^2 - s)^2 - 2*m1^2*(m2^2 + s) - 
          2*(m1^2 + m2^2 - s)*Sqrt[Kallen\[Lambda][m1^2, m2^2, s]] + 
          Kallen\[Lambda][m1^2, m2^2, s])/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]) + 
    (m1^2 + 2*m1*m2 + m2^2 - s)*
     (4*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] - 12*m1^4*m2^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 12*m1^2*m2^4*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 4*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m1^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1*m2^3*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m2^4*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
             m2^2, s]])] + 12*m1^4*m2^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] - 12*m1^2*m2^4*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])] + 4*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      4*m1^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^3*m2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      4*m2^4*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      16*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 6*m1^5*m2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      11*m1^4*m2^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      m1^2*m2^4*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 6*m1*m2^5*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      3*m2^6*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 2*m1^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*m2^2*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1*m2^3*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m2^4*s*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 5*m1^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      18*m1*m2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      21*m2^2*s^2*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^3*Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 8*m1^6*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*m2^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^4*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^6*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s^3*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^4*m2^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^4*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^6*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m1^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^2*s^2*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*s^3*Log[1 - (2*m1^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 3*m1^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1^5*m2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - m1^4*m2^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^3*m2^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      11*m1^2*m2^4*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1*m2^5*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - m2^6*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      6*m1^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 24*m1^3*m2*s*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 12*m1^2*m2^2*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      2*m2^4*s*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 21*m1^2*s^2*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 18*m1*m2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      5*m2^2*s^2*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      12*s^3*Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] - 8*m1^6*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m1^4*m2^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*m1^2*m2^4*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m2^6*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1^3*m2*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      32*m1^2*m2^2*s*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 48*m1*m2^3*s*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m1^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 48*m1*m2*s^2*
       Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
              m2^2, s]])^2]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      24*m2^2*s^2*Log[1 - (4*m1^2*m2^2)/(m1^2 + m2^2 - s - 
            Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*s^3*Log[1 - (4*m1^2*m2^2)/
          (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m1^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^4*m2^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 4*m1^2*m2^4*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 4*m2^6*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1^3*m2*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*m1^2*m2^2*s*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 24*m1*m2^3*s*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m1^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 24*m1*m2*s^2*
       Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
             s]])]*Log[(-2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      12*m2^2*s^2*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] + 8*s^3*Log[1 - (2*m2^2)/(m1^2 + m2^2 - s - 
           Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])]*
       Log[(-2*m2^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, 
            s]])] - 16*(m1^6 - m1^4*m2^2 - 6*m1^3*m2*s + 
        6*m1*m2*s*(-m2^2 + s) + (m2^2 - s)^2*(m2^2 + 2*s) - 
        m1^2*(m2^4 - 4*m2^2*s + 3*s^2))*PolyLog[2, (4*m1^2*m2^2)/
         (m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])^2] + 
      8*(m1^6 - m1^4*m2^2 - 6*m1^3*m2*s + 6*m1*m2*s*(-m2^2 + s) + 
        (m2^2 - s)^2*(m2^2 + 2*s) - m1^2*(m2^4 - 4*m2^2*s + 3*s^2))*
       PolyLog[2, (2*m1^2)/(m1^2 + m2^2 - s - Sqrt[Kallen\[Lambda][m1^2, 
            m2^2, s]])] + 8*m1^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^4*m2^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      8*m1^2*m2^4*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      8*m2^6*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1^3*m2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      32*m1^2*m2^2*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      48*m1*m2^3*s*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m1^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      48*m1*m2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] - 
      24*m2^2*s^2*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])] + 
      16*s^3*PolyLog[2, (2*m2^2)/(m1^2 + m2^2 - s - 
          Sqrt[Kallen\[Lambda][m1^2, m2^2, s]])])))/
  (Pi^2*(m1^2 + 2*m1*m2 + m2^2 - s)*s^2)


==> anc/LO_S.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {((6 - (12*m1^2)/q2 - (12*m1*m2)/q2 - (12*m2^2)/q2)*q2)/
   (16*Pi^2), ((12 - (18*m1^2)/q2 - (24*m1*m2)/q2 - (18*m2^2)/q2)*q2 + 
    3*(-((1 - m2^2/q2)*(1 - (2*m1*m2)/q2 - m2^2/q2)) + m1^4/q2^2 - 
      (2*m1^2*(-1 - (m1*m2)/q2))/q2)*q2*Log[-(m1^2/q2)] - 
    3*(1 + m1^4/q2^2 - m2^4/q2^2 - (2*m1*m2)/q2 + (2*m2^2*(-1 - (m1*m2)/q2))/
       q2 - (2*m1^2*(1 - (m1*m2)/q2))/q2)*q2*Log[-(m2^2/q2)] + 
    6*(1 - (2*m1^2)/q2 - (2*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)] + 
    3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
    3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/(16*Pi^2), 
  ((-3*(-((1 - m2^2/q2)*(1 - (2*m1*m2)/q2 - m2^2/q2)) + m1^4/q2^2 - 
       (2*m1^2*(-1 - (m1*m2)/q2))/q2)*q2*Log[-(m1^2/q2)]^2)/2 + 
    (3*(1 + m1^4/q2^2 - m2^4/q2^2 - (2*m1*m2)/q2 + (2*m2^2*(-1 - (m1*m2)/q2))/
        q2 - (2*m1^2*(1 - (m1*m2)/q2))/q2)*q2*Log[-(m2^2/q2)]^2)/2 + 
    3*(1 - (2*m1^2)/q2 - (2*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
    (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2 - 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
    (3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/2 + 
    Log[-(m1^2/q2)]*(3*(-2*(1 - m2^2/q2)*(1 - (2*m1*m2)/q2 - m2^2/q2) + 
        (2*m1^4)/q2^2 - (2*m1^2*(-1 - (2*m1*m2)/q2))/q2)*q2 + 
      3*(-((1 - m2^2/q2)*(1 - (2*m1*m2)/q2 - m2^2/q2)) + m1^4/q2^2 - 
        (2*m1^2*(-1 - (m1*m2)/q2))/q2)*q2*Log[-(mu^2/q2)] - 
      3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2 - 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
    (3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/2 + 
    Log[-(m2^2/q2)]*(-6*(1 + m1^4/q2^2 + (2*m1^3*m2)/q2^2 - 
        (2*m1*m2^3)/q2^2 - m2^4/q2^2 - (2*m1^2)/q2 - (2*m1*m2)/q2 - m2^2/q2)*
       q2 - 3*(1 + m1^4/q2^2 - m2^4/q2^2 - (2*m1*m2)/q2 + 
        (2*m2^2*(-1 - (m1*m2)/q2))/q2 - (2*m1^2*(1 - (m1*m2)/q2))/q2)*q2*
       Log[-(mu^2/q2)] - 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
         (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    Log[-(mu^2/q2)]*(6*(2 - (3*m1^2)/q2 - (4*m1*m2)/q2 - (3*m2^2)/q2)*q2 + 
      3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
      3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    q2*(24 - Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
         (2*m2^2)/q2] - (30*m1^2)/q2 - (48*m1*m2)/q2 - (30*m2^2)/q2 + 
      (m1^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2])/q2 + 
      (2*m1*m2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2])/q2 + (m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2])/q2 - 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
      (6*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
      (12*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
      (6*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*PolyLog[2, 
        (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
      6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*PolyLog[2, 
        (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]))/(16*Pi^2)}, -1, 2, 1]


==> anc/LO_TT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {-1/8*((-1 - (6*m1*m2)/q2)*q2^2)/Pi^2, 
  ((4*(48 - (36*m1^4)/q2^2 + (72*m1^2*m2^2)/q2^2 - (36*m2^4)/q2^2 - 
       (18*m1^2)/q2 + (216*m1*m2)/q2 - (18*m2^2)/q2)*q2^2)/9 - 
    (4*(-3*(1 - m2^2/q2)*(-1 + (2*m2^4)/q2^2 - (6*m1*m2)/q2 - m2^2/q2) - 
       (6*m1^6)/q2^3 - (3*m1^4*(-3 - (6*m2^2)/q2))/q2^2 - 
       (18*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(m1^2/q2)])/3 + 
    (4*(-3 - (6*m1^6)/q2^3 + (6*m2^6)/q2^3 - (18*m1*m2^3)/q2^2 - 
       (9*m2^4)/q2^2 - (3*m1^4*(-3 - (6*m2^2)/q2))/q2^2 - (18*m1*m2)/q2 - 
       (18*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(m2^2/q2)])/3 - 
    8*(-1 - (6*m1*m2)/q2)*q2^2*Log[-(mu^2/q2)] - 
    4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
      (6*m1*m2)/q2 - m2^2/q2)*q2^2*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
      (6*m1*m2)/q2 - m2^2/q2)*q2^2*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/(64*Pi^2), 
  (2*(-((1 - m2^2/q2)*(-1 + (2*m2^4)/q2^2 - (6*m1*m2)/q2 - m2^2/q2)) - 
      (2*m1^6)/q2^3 + (m1^4*(3 + (6*m2^2)/q2))/q2^2 - 
      (6*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(m1^2/q2)]^2 - 
    2*(-1 - (2*m1^6)/q2^3 + (2*m2^6)/q2^3 - (6*m1*m2^3)/q2^2 - 
      (3*m2^4)/q2^2 + (m1^4*(3 + (6*m2^2)/q2))/q2^2 - (6*m1*m2)/q2 - 
      (6*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(m2^2/q2)]^2 - 
    4*(-1 - (6*m1*m2)/q2)*q2^2*Log[-(mu^2/q2)]^2 + 
    ((-8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-4 + (5*m1^4)/q2^2 - (10*m1^2*m2^2)/q2^2 + (5*m2^4)/q2^2 - m1^2/q2 - 
         (18*m1*m2)/q2 - m2^2/q2)*q2^2)/3 + 
      8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
      8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
      (6*m1*m2)/q2 - m2^2/q2)*q2^2*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
    Log[-(m1^2/q2)]*
     ((-4*(-2*(1 - m2^2/q2)*(-4 + (5*m2^4)/q2^2 - (18*m1*m2)/q2 - m2^2/q2) - 
         (10*m1^6)/q2^3 + (30*m1^4*m2^2)/q2^3 - 
         (6*m1^2*((5*m2^4)/q2^2 - (6*m1*m2)/q2 - (2*m2^2)/q2))/q2)*q2^2)/3 - 
      4*(-((1 - m2^2/q2)*(-1 + (2*m2^4)/q2^2 - (6*m1*m2)/q2 - m2^2/q2)) - 
        (2*m1^6)/q2^3 + (m1^4*(3 + (6*m2^2)/q2))/q2^2 - 
        (6*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(mu^2/q2)] + 
      4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    ((-8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-4 + (5*m1^4)/q2^2 - (10*m1^2*m2^2)/q2^2 + (5*m2^4)/q2^2 - m1^2/q2 - 
         (18*m1*m2)/q2 - m2^2/q2)*q2^2)/3 + 
      8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
      8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
      (6*m1*m2)/q2 - m2^2/q2)*q2^2*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
    Log[-(mu^2/q2)]*((-8*(-8 + (6*m1^4)/q2^2 - (12*m1^2*m2^2)/q2^2 + 
         (6*m2^4)/q2^2 + (3*m1^2)/q2 - (36*m1*m2)/q2 + (3*m2^2)/q2)*q2^2)/3 - 
      4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
      4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    Log[-(m2^2/q2)]*((4*(-8 - (10*m1^6)/q2^3 + (10*m2^6)/q2^3 - 
         (36*m1*m2^3)/q2^2 - (3*m1^4*(-4 - (10*m2^2)/q2))/q2^2 - 
         (36*m1*m2)/q2 - (6*m1^2*(-1 + (5*m2^4)/q2^2 - (6*m1*m2)/q2 + 
            (2*m2^2)/q2))/q2)*q2^2)/3 + 4*(-1 - (2*m1^6)/q2^3 + 
        (2*m2^6)/q2^3 - (6*m1*m2^3)/q2^2 - (3*m2^4)/q2^2 + 
        (m1^4*(3 + (6*m2^2)/q2))/q2^2 - (6*m1*m2)/q2 - 
        (6*m1^2*(m2^4/q2^2 - (m1*m2)/q2))/q2)*q2^2*Log[-(mu^2/q2)] + 
      4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
        (6*m1*m2)/q2 - m2^2/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    (4*q2^2*(104 - 3*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2] - (96*m1^4)/q2^2 + (192*m1^2*m2^2)/q2^2 - 
       (96*m2^4)/q2^2 + (6*m1^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2^2 - 
       (12*m1^2*m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + 
       (6*m2^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 - (30*m1^2)/q2 + (432*m1*m2)/q2 - 
       (30*m2^2)/q2 - (3*m1^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 - 
       (18*m1*m2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - 
       (3*m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - 18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (36*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 - 
       (72*m1^2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 + 
       (36*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 - 
       (18*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       (108*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       (18*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
         (6*m1*m2)/q2 - m2^2/q2)*PolyLog[2, (-2*m1^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-1 + (2*m1^4)/q2^2 - (4*m1^2*m2^2)/q2^2 + (2*m2^4)/q2^2 - m1^2/q2 - 
         (6*m1*m2)/q2 - m2^2/q2)*PolyLog[2, (-2*m2^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]))/9)/(64*Pi^2)}, -1, 2, 
 1]


==> anc/LO_VL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(3*(-(m1*m2) + m2^2)^2)/(8*m2^2*Pi^2), 
  ((-6*(-(m1*m2) + m2^2)*(2*m1*m2 - 2*m2^2 - (m1^3*m2)/q2 - (m1^2*m2^2)/q2 + 
       (m1*m2^3)/q2 + m2^4/q2))/m2^2 - 
    (3*(-(m1*m2) + m2^2)*(m2^2*((1 - m2^2/q2)^2 + m1^4/q2^2 - 
         (2*m1^2*m2^2)/q2^2) + m1*m2*(-1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + 
         m2^4/q2^2 - (2*m1^2)/q2))*Log[-(m1^2/q2)])/m2^2 + 
    (3*(-(m1*m2) + m2^2)*(m1*m2*(1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + 
         m2^4/q2^2 - (2*m1^2)/q2) + m2^2*(-1 + m1^4/q2^2 - 
         (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 - (2*m2^2)/q2))*Log[-(m2^2/q2)])/
     m2^2 + (6*(-(m1*m2) + m2^2)^2*Log[-(mu^2/q2)])/m2^2 - 
    (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
       m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
        (2*m1^2)/q2 - (2*m2^2)/q2]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2 - 
    (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
       m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
        (2*m1^2)/q2 - (2*m2^2)/q2]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2)/(16*Pi^2), 
  ((3*(-(m1*m2) + m2^2)*(m2^2*((1 - m2^2/q2)^2 + m1^4/q2^2 - 
         (2*m1^2*m2^2)/q2^2) + m1*m2*(-1 + m1^4/q2^2 + m2^4/q2^2 + 
         (2*m1^2*(-1 - m2^2/q2))/q2))*Log[-(m1^2/q2)]^2)/(2*m2^2) - 
    (3*(-(m1*m2) + m2^2)*(m2^2*(-1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + 
         m2^4/q2^2 - (2*m2^2)/q2) + m1*m2*(1 + m1^4/q2^2 + m2^4/q2^2 + 
         (2*m1^2*(-1 - m2^2/q2))/q2))*Log[-(m2^2/q2)]^2)/(2*m2^2) + 
    (3*(-(m1*m2) + m2^2)^2*Log[-(mu^2/q2)]^2)/m2^2 + 
    ((-6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2])/m2^2 + 
      (6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
       m2^2 - (6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2)*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
       m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
        (2*m1^2)/q2 - (2*m2^2)/q2]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/(2*m2^2) + 
    Log[-(m1^2/q2)]*((-3*(-(m1*m2) + m2^2)*
        (2*m1*m2*(-1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 - 
           m1^2/q2) + 2*m2^2*(1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + 
           m2^4/q2^2 + m1^2/q2 - (2*m2^2)/q2)))/m2^2 - 
      (3*(-(m1*m2) + m2^2)*(m2^2*((1 - m2^2/q2)^2 + m1^4/q2^2 - 
           (2*m1^2*m2^2)/q2^2) + m1*m2*(-1 + m1^4/q2^2 + m2^4/q2^2 + 
           (2*m1^2*(-1 - m2^2/q2))/q2))*Log[-(mu^2/q2)])/m2^2 + 
      (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2) + 
    ((-6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2])/m2^2 + 
      (6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
       m2^2 - (6*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2)*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
       m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
        (2*m1^2)/q2 - (2*m2^2)/q2]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/(2*m2^2) + 
    Log[-(mu^2/q2)]*((-6*(-(m1*m2) + m2^2)*
        (-(m1*m2*(-2 + m1^2/q2 - m2^2/q2)) + m2^2*(-2 - m1^2/q2 + m2^2/q2)))/
       m2^2 - (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2 - 
      (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2) + 
    Log[-(m2^2/q2)]*((3*(-(m1*m2) + m2^2)*
        (2*m2^2*(-1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 - m2^2/q2) + 
         2*m1*m2*(1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 - 
           (2*m1^2)/q2 + m2^2/q2)))/m2^2 + 
      (3*(-(m1*m2) + m2^2)*(m2^2*(-1 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + 
           m2^4/q2^2 - (2*m2^2)/q2) + m1*m2*(1 + m1^4/q2^2 + m2^4/q2^2 + 
           (2*m1^2*(-1 - m2^2/q2))/q2))*Log[-(mu^2/q2)])/m2^2 + 
      (3*(-(m1*m2) + m2^2)*(-(m1*m2*(-1 + m1^2/q2 - m2^2/q2)) + 
         m2^2*(-1 - m1^2/q2 + m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/m2^2) + 
    ((-(m1*m2) + m2^2)*(-24*m1*m2 + 24*m2^2 + m1*m2*Pi^2*
        Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2] + (18*m1^3*m2)/q2 + (18*m1^2*m2^2)/q2 - 
       (18*m1*m2^3)/q2 - (18*m2^4)/q2 - 
       (m1^3*m2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - (m1^2*m2^2*Pi^2*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       (m1*m2^3*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + (m2^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       6*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       6*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       (6*m1^3*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       (6*m1^2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
       (6*m1*m2^3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
       (6*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        q2 + 6*(-(m1*m2) + m2^2)*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
        PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
       6*(-(m1*m2) + m2^2)*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
        PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]))/m2^2)/
   (16*Pi^2)}, -1, 2, 1]


==> anc/LO_VT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {((2 - (3*m1^2)/q2 + (6*m1*m2)/q2 - (3*m2^2)/q2)*q2)/
   (8*Pi^2), (((60 - (18*m1^4)/q2^2 + (36*m1^2*m2^2)/q2^2 - (18*m2^4)/q2^2 - 
       (36*m1^2)/q2 + (216*m1*m2)/q2 - (36*m2^2)/q2)*q2)/9 - 
    (2 - m1^6/q2^3 + (3*m1^4*m2^2)/q2^3 - (3*m1^2*m2^4)/q2^3 + m2^6/q2^3 + 
      (6*m1^3*m2)/q2^2 - (6*m1*m2^3)/q2^2 - (3*m1^2)/q2 + (6*m1*m2)/q2 - 
      (3*m2^2)/q2)*q2*Log[-(m1^2/q2)] + 
    (-2 - m1^6/q2^3 + (3*m1^4*m2^2)/q2^3 - (3*m1^2*m2^4)/q2^3 + m2^6/q2^3 + 
      (6*m1^3*m2)/q2^2 - (6*m1*m2^3)/q2^2 + (3*m1^2)/q2 - (6*m1*m2)/q2 + 
      (3*m2^2)/q2)*q2*Log[-(m2^2/q2)] + 
    2*(2 - (3*m1^2)/q2 + (6*m1*m2)/q2 - (3*m2^2)/q2)*q2*Log[-(mu^2/q2)] + 
    Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (2 - m1^4/q2^2 + (2*m1^2*m2^2)/q2^2 - m2^4/q2^2 - m1^2/q2 + 
      (6*m1*m2)/q2 - m2^2/q2)*q2*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
    Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
     (2 - m1^4/q2^2 + (2*m1^2*m2^2)/q2^2 - m2^4/q2^2 - m1^2/q2 + 
      (6*m1*m2)/q2 - m2^2/q2)*q2*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/(16*Pi^2), 
  (((-((1 - m2^2/q2)*(-2 + m2^4/q2^2 - (6*m1*m2)/q2 + m2^2/q2)) - m1^6/q2^3 + 
       (3*m1^4*m2^2)/q2^3 - (3*m1^2*(1 + m2^4/q2^2 - (2*m1*m2)/q2))/q2)*q2*
      Log[-(m1^2/q2)]^2)/2 - ((-2 - m1^6/q2^3 + (3*m1^4*m2^2)/q2^3 + 
       m2^6/q2^3 - (6*m1*m2)/q2 + (3*m2^2*(1 - (2*m1*m2)/q2))/q2 - 
       (3*m1^2*(-1 + m2^4/q2^2 - (2*m1*m2)/q2))/q2)*q2*Log[-(m2^2/q2)]^2)/2 + 
    (2 - (3*m1^2)/q2 + (6*m1*m2)/q2 - (3*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
    ((-2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-5 + (4*m1^4)/q2^2 - (8*m1^2*m2^2)/q2^2 + (4*m2^4)/q2^2 + m1^2/q2 - 
         (18*m1*m2)/q2 + m2^2/q2)*q2)/3 + 
      2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
      2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
       (6*m1*m2)/q2 + m2^2/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/2 + 
    Log[-(m1^2/q2)]*(((2*(1 - m2^2/q2)*(-5 + (4*m2^4)/q2^2 - (18*m1*m2)/q2 + 
           m2^2/q2) + (8*m1^6)/q2^3 - (24*m1^4*m2^2)/q2^3 + 
         (6*m1^2*((4*m2^4)/q2^2 - (6*m1*m2)/q2 - m2^2/q2))/q2)*q2)/3 - 
      (-((1 - m2^2/q2)*(-2 + m2^4/q2^2 - (6*m1*m2)/q2 + m2^2/q2)) - 
        m1^6/q2^3 + (3*m1^4*m2^2)/q2^3 - 
        (3*m1^2*(1 + m2^4/q2^2 - (2*m1*m2)/q2))/q2)*q2*Log[-(mu^2/q2)] + 
      Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    ((-2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-5 + (4*m1^4)/q2^2 - (8*m1^2*m2^2)/q2^2 + (4*m2^4)/q2^2 + m1^2/q2 - 
         (18*m1*m2)/q2 + m2^2/q2)*q2)/3 + 
      2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
      2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
    (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
       (6*m1*m2)/q2 + m2^2/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2)/2 + 
    Log[-(mu^2/q2)]*((-2*(-10 + (3*m1^4)/q2^2 + (3*m2^4)/q2^2 - 
         (36*m1*m2)/q2 + (6*m2^2)/q2 + (6*m1^2*(1 - m2^2/q2))/q2)*q2)/3 - 
      Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
      Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    Log[-(m2^2/q2)]*((2*(-5 - (4*m1^6)/q2^3 + (12*m1^4*m2^2)/q2^3 - 
         (12*m1^2*m2^4)/q2^3 + (4*m2^6)/q2^3 + (3*m1^4)/q2^2 + 
         (18*m1^3*m2)/q2^2 - (3*m1^2*m2^2)/q2^2 - (18*m1*m2^3)/q2^2 + 
         (6*m1^2)/q2 - (18*m1*m2)/q2)*q2)/3 + 
      (-2 - m1^6/q2^3 + (3*m1^4*m2^2)/q2^3 + m2^6/q2^3 - (6*m1*m2)/q2 + 
        (3*m2^2*(1 - (2*m1*m2)/q2))/q2 - 
        (3*m1^2*(-1 + m2^4/q2^2 - (2*m1*m2)/q2))/q2)*q2*Log[-(mu^2/q2)] + 
      Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
        (6*m1*m2)/q2 + m2^2/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]) + 
    (q2*(112 - 6*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2] - (66*m1^4)/q2^2 + (132*m1^2*m2^2)/q2^2 - 
       (66*m2^4)/q2^2 + (3*m1^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2^2 - 
       (6*m1^2*m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + 
       (3*m2^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 - (24*m1^2)/q2 + (432*m1*m2)/q2 - 
       (24*m2^2)/q2 + (3*m1^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 - 
       (18*m1*m2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + 
       (3*m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (18*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 - 
       (36*m1^2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 + 
       (18*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2^2 + 
       (18*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       (108*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 + 
       (18*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/q2 - 
       18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
         (6*m1*m2)/q2 + m2^2/q2)*PolyLog[2, (-2*m1^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (-2 + m1^4/q2^2 - (2*m1^2*m2^2)/q2^2 + m2^4/q2^2 + m1^2/q2 - 
         (6*m1*m2)/q2 + m2^2/q2)*PolyLog[2, (-2*m2^2)/
          ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]))/9)/(16*Pi^2)}, -1, 2, 
 1]


==> anc/Moment_LO_S.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1 + m1^6/m2^6 - (3*m1^5)/m2^5 - (3*m1^4)/m2^4 + (3*m1^2)/m2^2 + (3*m1)/m2 + 
  (12*m1^3*Log[m1/m2])/m2^3)/(8*(-1 + m1/m2)^5*(1 + m1/m2)^3*m2^2*Pi^2)


==> anc/Moment_LO_TT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1 + m1^8/m2^8 + (2*m1^7)/m2^7 - (8*m1^6)/m2^6 + (18*m1^5)/m2^5 - 
  (18*m1^3)/m2^3 + (8*m1^2)/m2^2 - (2*m1)/m2 - 
  (24*m1^3*(1 + m1^2/m2^2 - m1/m2)*Log[m1/m2])/m2^3)/
 (16*(-1 + m1^2/m2^2)^5*m2^2*Pi^2)


==> anc/Moment_LO_VL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1 + m1^6/m2^6 - (3*m1^5)/m2^5 - (3*m1^4)/m2^4 + (3*m1^2)/m2^2 + (3*m1)/m2 + 
  (12*m1^3*Log[m1/m2])/m2^3)/(8*(-1 + m1^2/m2^2)^3*Pi^2)


==> anc/Moment_LO_VT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-3 + (3*m1^8)/m2^8 + (4*m1^7)/m2^7 - (24*m1^6)/m2^6 + (36*m1^5)/m2^5 - 
  (36*m1^3)/m2^3 + (24*m1^2)/m2^2 - (4*m1)/m2 - 
  (24*m1^3*(2 + (2*m1^2)/m2^2 - (3*m1)/m2)*Log[m1/m2])/m2^3)/
 (32*(-1 + m1^2/m2^2)^5*m2^2*Pi^2)


==> anc/Moment_NLO_S_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(\[Alpha]s*(-((-1 + m1^2/m2^2)^2*(1 + m1^4/m2^4 - (36*m1^3)/m2^3 - 
       (22*m1^2)/m2^2 - (36*m1)/m2)) - 
    (8*m1^2*(-1 + m1^4/m2^4 - (6*m1^3)/m2^3 + (6*m1)/m2)*Log[m1^2/m2^2])/
     m2^2 + (4*m1^3*(-18 + m1^5/m2^5 - (3*m1^4)/m2^4 - (2*m1^3)/m2^3 - 
       (9*m1^2)/m2^2)*Log[m1^2/m2^2]^2)/m2^3 + 8*(-1 + m1^2/m2^2)^3*
     (1 + m1^2/m2^2 - (3*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2]))/
  ((-1 + m1/m2)^6*(1 + m1/m2)^4*m2^2*Pi^3)


==> anc/Moment_NLO_S_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(17 + (17*m1^8)/m2^8 - (84*m1^7)/m2^7 - (88*m1^6)/m2^6 + 
   (84*m1^5)/m2^5 + (142*m1^4)/m2^4 + (84*m1^3)/m2^3 - (88*m1^2)/m2^2 - 
   (84*m1)/m2 - (12*m1^8*Log[m1^2/m2^2])/m2^8 + (42*m1^7*Log[m1^2/m2^2])/
    m2^7 + (80*m1^6*Log[m1^2/m2^2])/m2^6 + (246*m1^5*Log[m1^2/m2^2])/m2^5 - 
   (36*m1^4*Log[m1^2/m2^2])/m2^4 - (282*m1^3*Log[m1^2/m2^2])/m2^3 - 
   (32*m1^2*Log[m1^2/m2^2])/m2^2 - (6*m1*Log[m1^2/m2^2])/m2 - 
   (4*m1^8*Log[m1^2/m2^2]^2)/m2^8 + (12*m1^7*Log[m1^2/m2^2]^2)/m2^7 + 
   (8*m1^6*Log[m1^2/m2^2]^2)/m2^6 - (144*m1^5*Log[m1^2/m2^2]^2)/m2^5 - 
   (72*m1^4*Log[m1^2/m2^2]^2)/m2^4 - (36*m1^3*Log[m1^2/m2^2]^2)/m2^3 + 
   12*(-1 + m1^2/m2^2)*(-1 + m1^6/m2^6 - (3*m1^5)/m2^5 - (3*m1^4)/m2^4 + 
     (3*m1^2)/m2^2 + (3*m1)/m2 + (6*m1^3*Log[m1^2/m2^2])/m2^3)*
    Log[mu^2/m2^2] - 8*(-1 + m1^2/m2^2)^3*(1 + m1^2/m2^2 - (3*m1)/m2)*
    PolyLog[2, 1 - m1^2/m2^2]))/(48*(-1 + m1/m2)^6*(1 + m1/m2)^4*m2^2*Pi^3)


==> anc/Moment_NLO_S_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(\[Alpha]s*((11 + (11*m1^4)/m2^4 - (2*m1^2)/m2^2)*(-1 + m1^2/m2^2)^2 - 
    (8*m1^2*(-1 + m1^4/m2^4 - (15*m1^3)/m2^3 + (15*m1)/m2)*Log[m1^2/m2^2])/
     m2^2 + (4*m1^3*(-18 + m1^5/m2^5 - (3*m1^4)/m2^4 - (2*m1^3)/m2^3 - 
       (9*m1^2)/m2^2)*Log[m1^2/m2^2]^2)/m2^3 + 8*(-1 + m1^2/m2^2)^3*
     (1 + m1^2/m2^2 - (3*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2]))/
  ((-1 + m1/m2)^6*(1 + m1/m2)^4*m2^2*Pi^3)


==> anc/Moment_NLO_TT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(-1/18*((-1 + m1^2/m2^2)^2*(9 + (9*m1^6)/m2^6 - (84*m1^5)/m2^5 + 
      (107*m1^4)/m2^4 - (72*m1^3)/m2^3 + (107*m1^2)/m2^2 - (84*m1)/m2)) + 
   (4*m1^2*(-3 + (6*m1^8)/m2^8 + (12*m1^7)/m2^7 - (51*m1^6)/m2^6 + 
      (204*m1^5)/m2^5 - (59*m1^4)/m2^4 - (108*m1^3)/m2^3 + (107*m1^2)/m2^2 - 
      (108*m1)/m2)*Log[m1^2/m2^2])/(9*m2^2) - 
   (2*m1^3*(108 + (3*m1^7)/m2^7 + (6*m1^6)/m2^6 - (17*m1^5)/m2^5 + 
      (240*m1^4)/m2^4 - (216*m1^3)/m2^3 + (378*m1^2)/m2^2 - (108*m1)/m2)*
     Log[m1^2/m2^2]^2)/(9*m2^3) + 
   ((-8*(-1 + m1^2/m2^2)^2*(1 + m1^6/m2^6 + (2*m1^5)/m2^5 - (7*m1^4)/m2^4 + 
        (20*m1^3)/m2^3 - (7*m1^2)/m2^2 + (2*m1)/m2))/3 + 
     (32*m1^3*(-1 + m1^2/m2^2)*(1 + m1^2/m2^2 - m1/m2)*Log[m1^2/m2^2])/m2^3)*
    Log[mu^2/m2^2] - (4*(-1 + m1^2/m2^2)^3*(3 + (3*m1^4)/m2^4 + 
      (6*m1^3)/m2^3 - (8*m1^2)/m2^2 + (6*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2])/
    9))/(16*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/Moment_NLO_TT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(((-1 + m1^2/m2^2)^2*(39 + (39*m1^6)/m2^6 + (180*m1^5)/m2^5 - 
      (443*m1^4)/m2^4 + (1032*m1^3)/m2^3 - (443*m1^2)/m2^2 + (180*m1)/m2))/
    18 + (2*m1*(9 + (3*m1^9)/m2^9 - (3*m1^8)/m2^8 + (6*m1^7)/m2^7 - 
      (312*m1^6)/m2^6 + (350*m1^5)/m2^5 - (54*m1^4)/m2^4 - (326*m1^3)/m2^3 + 
      (360*m1^2)/m2^2 - (33*m1)/m2)*Log[m1^2/m2^2])/(9*m2) - 
   (2*m1^3*(-54 + (3*m1^7)/m2^7 + (6*m1^6)/m2^6 - (17*m1^5)/m2^5 - 
      (30*m1^4)/m2^4 + (108*m1^3)/m2^3 - (270*m1^2)/m2^2 + (108*m1)/m2)*
     Log[m1^2/m2^2]^2)/(9*m2^3) + 
   ((-2*(-1 + m1^2/m2^2)^2*(1 + m1^6/m2^6 + (2*m1^5)/m2^5 - (7*m1^4)/m2^4 + 
        (20*m1^3)/m2^3 - (7*m1^2)/m2^2 + (2*m1)/m2))/3 + 
     (8*m1^3*(-1 + m1^2/m2^2)*(1 + m1^2/m2^2 - m1/m2)*Log[m1^2/m2^2])/m2^3)*
    Log[mu^2/m2^2] - (4*(-1 + m1^2/m2^2)^3*(3 + (3*m1^4)/m2^4 + 
      (6*m1^3)/m2^3 - (8*m1^2)/m2^2 + (6*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2])/
    9))/(16*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/Moment_NLO_TT_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*
  (-1/18*((48*(1 + m1^6/m2^6 + (2*m1^5)/m2^5 - (7*m1^4)/m2^4 + 
         (20*m1^3)/m2^3 - (7*m1^2)/m2^2 + (2*m1)/m2) + 
       eps*(121 + (121*m1^6)/m2^6 + (260*m1^5)/m2^5 - (965*m1^4)/m2^4 + 
         (2216*m1^3)/m2^3 - (965*m1^2)/m2^2 + (260*m1)/m2))*
      (-1 + m1^2/m2^2)^2)/eps + (4*m1^2*(-1 + m1^2/m2^2)*
     (eps*(3 + (12*m1^6)/m2^6 + (24*m1^5)/m2^5 - (93*m1^4)/m2^4 + 
        (450*m1^3)/m2^3 - (302*m1^2)/m2^2 + (234*m1)/m2) + 
      (72*m1*(1 + m1^2/m2^2 - m1/m2))/m2)*Log[m1^2/m2^2])/(9*eps*m2^2) - 
   (2*m1^3*(36 + (3*m1^7)/m2^7 + (6*m1^6)/m2^6 - (17*m1^5)/m2^5 + 
      (312*m1^4)/m2^4 - (288*m1^3)/m2^3 + (378*m1^2)/m2^2 - (36*m1)/m2)*
     Log[m1^2/m2^2]^2)/(9*m2^3) + 
   ((-16*(-1 + m1^2/m2^2)^2*(1 + m1^6/m2^6 + (2*m1^5)/m2^5 - (7*m1^4)/m2^4 + 
        (20*m1^3)/m2^3 - (7*m1^2)/m2^2 + (2*m1)/m2))/3 + 
     (64*m1^3*(-1 + m1^2/m2^2)*(1 + m1^2/m2^2 - m1/m2)*Log[m1^2/m2^2])/m2^3)*
    Log[mu^2/m2^2] - (4*(-1 + m1^2/m2^2)^3*(3 + (3*m1^4)/m2^4 + 
      (6*m1^3)/m2^3 - (8*m1^2)/m2^2 + (6*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2])/
    9))/(16*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/Moment_NLO_VL_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(((-1 + m1^2/m2^2)^2*(1 + m1^4/m2^4 - (36*m1^3)/m2^3 - 
      (22*m1^2)/m2^2 - (36*m1)/m2))/12 + 
   (2*m1^2*(-1 + m1^4/m2^4 - (6*m1^3)/m2^3 + (6*m1)/m2)*Log[m1^2/m2^2])/
    (3*m2^2) + (-1/3*m1^8/m2^8 + m1^7/m2^7 + (2*m1^6)/(3*m2^6) + 
     (3*m1^5)/m2^5 + (6*m1^3)/m2^3)*Log[m1^2/m2^2]^2 - 
   (2*(-1 + m1^2/m2^2)^3*(1 + m1^2/m2^2 - (3*m1)/m2)*
     PolyLog[2, 1 - m1^2/m2^2])/3))/(4*(1 - m1^2/m2^2)^4*Pi^3)


==> anc/Moment_NLO_VL_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(((-1 + m1^2/m2^2)^2*(1 + m1^4/m2^4 - (36*m1^3)/m2^3 - 
      (22*m1^2)/m2^2 - (36*m1)/m2))/12 + 
   (m1*(-9 + (9*m1^6)/m2^6 + (4*m1^5)/m2^5 + (57*m1^4)/m2^4 - 
      (57*m1^2)/m2^2 - (4*m1)/m2)*Log[m1^2/m2^2])/(6*m2) - 
   (m1^3*(9 + m1^5/m2^5 - (3*m1^4)/m2^4 - (2*m1^3)/m2^3 + (18*m1^2)/m2^2)*
     Log[m1^2/m2^2]^2)/(3*m2^3) - 
   (2*(-1 + m1^2/m2^2)^3*(1 + m1^2/m2^2 - (3*m1)/m2)*
     PolyLog[2, 1 - m1^2/m2^2])/3))/(4*(1 - m1^2/m2^2)^4*Pi^3)


==> anc/Moment_NLO_VL_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(-1/12*((11 + (11*m1^4)/m2^4 - (2*m1^2)/m2^2)*
     (-1 + m1^2/m2^2)^2) + (2*m1^2*(-1 + m1^4/m2^4 - (15*m1^3)/m2^3 + 
      (15*m1)/m2)*Log[m1^2/m2^2])/(3*m2^2) + 
   (-1/3*m1^8/m2^8 + m1^7/m2^7 + (2*m1^6)/(3*m2^6) + (3*m1^5)/m2^5 + 
     (6*m1^3)/m2^3)*Log[m1^2/m2^2]^2 - 
   (2*(-1 + m1^2/m2^2)^3*(1 + m1^2/m2^2 - (3*m1)/m2)*
     PolyLog[2, 1 - m1^2/m2^2])/3))/(4*(1 - m1^2/m2^2)^4*Pi^3)


==> anc/Moment_NLO_VT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(-1/144*((-1 + m1^2/m2^2)^2*(69 + (69*m1^6)/m2^6 - 
      (168*m1^5)/m2^5 + (23*m1^4)/m2^4 + (144*m1^3)/m2^3 + (23*m1^2)/m2^2 - 
      (168*m1)/m2)) + (m1^2*(-18 + (27*m1^8)/m2^8 + (36*m1^7)/m2^7 - 
      (225*m1^6)/m2^6 + (726*m1^5)/m2^5 - (493*m1^4)/m2^4 - (324*m1^3)/m2^3 + 
      (709*m1^2)/m2^2 - (438*m1)/m2)*Log[m1^2/m2^2])/(36*m2^2) - 
   (m1^3*(216 + (9*m1^7)/m2^7 + (12*m1^6)/m2^6 - (59*m1^5)/m2^5 + 
      (408*m1^4)/m2^4 - (516*m1^3)/m2^3 + (648*m1^2)/m2^2 - (324*m1)/m2)*
     Log[m1^2/m2^2]^2)/(36*m2^3) + 
   (-1/4*((-1 + m1^2/m2^2)^2*(3 + (3*m1^6)/m2^6 + (4*m1^5)/m2^5 - 
        (21*m1^4)/m2^4 + (40*m1^3)/m2^3 - (21*m1^2)/m2^2 + (4*m1)/m2)) + 
     (3*m1^3*(-1 + m1^2/m2^2)*(2 + (2*m1^2)/m2^2 - (3*m1)/m2)*Log[m1^2/m2^2])/
      m2^3)*Log[mu^2/m2^2] - ((-1 + m1^2/m2^2)^3*(9 + (9*m1^4)/m2^4 + 
      (12*m1^3)/m2^3 - (32*m1^2)/m2^2 + (12*m1)/m2)*
     PolyLog[2, 1 - m1^2/m2^2])/18))/(4*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/Moment_NLO_VT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*(((-1 + m1^2/m2^2)^2*(75 + (75*m1^6)/m2^6 + (360*m1^5)/m2^5 - 
      (1031*m1^4)/m2^4 + (1776*m1^3)/m2^3 - (1031*m1^2)/m2^2 + (360*m1)/m2))/
    144 - (m1*(-18 + (18*m1^8)/m2^8 - (99*m1^7)/m2^7 + (714*m1^6)/m2^6 - 
      (911*m1^5)/m2^5 + (911*m1^3)/m2^3 - (714*m1^2)/m2^2 + (99*m1)/m2)*
     Log[m1^2/m2^2])/(36*m2) - 
   (m1^3*(-108 + (9*m1^7)/m2^7 + (12*m1^6)/m2^6 - (59*m1^5)/m2^5 - 
      (132*m1^4)/m2^4 + (456*m1^3)/m2^3 - (648*m1^2)/m2^2 + (324*m1)/m2)*
     Log[m1^2/m2^2]^2)/(36*m2^3) - 
   ((-1 + m1^2/m2^2)^3*(9 + (9*m1^4)/m2^4 + (12*m1^3)/m2^3 - (32*m1^2)/m2^2 + 
      (12*m1)/m2)*PolyLog[2, 1 - m1^2/m2^2])/18))/
 (4*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/Moment_NLO_VT_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(\[Alpha]s*
  (-1/72*((18*(3 + (3*m1^6)/m2^6 + (4*m1^5)/m2^5 - (21*m1^4)/m2^4 + 
         (40*m1^3)/m2^3 - (21*m1^2)/m2^2 + (4*m1)/m2) + 
       eps*(129 + (129*m1^6)/m2^6 + (192*m1^5)/m2^5 - (974*m1^4)/m2^4 + 
         (1968*m1^3)/m2^3 - (974*m1^2)/m2^2 + (192*m1)/m2))*
      (-1 + m1^2/m2^2)^2)/eps + (m1^2*(-1 + m1^2/m2^2)*
     (eps*(18 + (54*m1^6)/m2^6 + (72*m1^5)/m2^5 - (414*m1^4)/m2^4 + 
        (1518*m1^3)/m2^3 - (1393*m1^2)/m2^2 + (870*m1)/m2) + 
      (108*m1*(2 + (2*m1^2)/m2^2 - (3*m1)/m2))/m2)*Log[m1^2/m2^2])/
    (36*eps*m2^2) - (m1^3*(108 + (9*m1^7)/m2^7 + (12*m1^6)/m2^6 - 
      (59*m1^5)/m2^5 + (516*m1^4)/m2^4 - (678*m1^3)/m2^3 + (648*m1^2)/m2^2 - 
      (162*m1)/m2)*Log[m1^2/m2^2]^2)/(36*m2^3) + 
   (-1/2*((-1 + m1^2/m2^2)^2*(3 + (3*m1^6)/m2^6 + (4*m1^5)/m2^5 - 
        (21*m1^4)/m2^4 + (40*m1^3)/m2^3 - (21*m1^2)/m2^2 + (4*m1)/m2)) + 
     (6*m1^3*(-1 + m1^2/m2^2)*(2 + (2*m1^2)/m2^2 - (3*m1)/m2)*Log[m1^2/m2^2])/
      m2^3)*Log[mu^2/m2^2] - ((-1 + m1^2/m2^2)^3*(9 + (9*m1^4)/m2^4 + 
      (12*m1^3)/m2^3 - (32*m1^2)/m2^2 + (12*m1)/m2)*
     PolyLog[2, 1 - m1^2/m2^2])/18))/(4*(1 - m1^2/m2^2)^6*m2^2*Pi^3)


==> anc/NLO_S_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {(-3*(-1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (2*m1^2)/q2 - 
     (2*m2^2)/q2)*q2*\[Alpha]s)/(8*Pi^3), 
  ((1 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - (4*m2^2)/q2)*
    q2*\[Alpha]s)/(16*Pi^3), 
  (\[Alpha]s*((((1 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         (-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(-6 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) - 
        (2*m1^6*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m1^4*(-54 + 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m1^2*(-27 + 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-62 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) + 
     (13 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       16/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/(1 - m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2) - 
       (m1^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
       (m2^4*(3 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
       (m2^2*(-64 + (8 - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2))*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          112/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
       (m1^2*(8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          16/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
          (m2^2*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
      Log[-(m1^2/q2)]*Log[-(m2^2/q2)] + 
     (((1 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         (-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2*(15 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) - 
        (2*m1^6*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m1^4*(18 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m1^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-62 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) - 
     (160/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       2*(77 - (8*m2^4)/q2^2 + (71*m2^2)/q2) - (16*m1^4)/q2^2 - 
       (32*m1^3*m2)/q2^2 + (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2^2) - (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2^2) - (46*m1^2)/q2 + (424*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2) - (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2) + (2*m1*m2*(-64 + (16*m2^2)/q2))/q2)*q2*Log[-(m1^2/q2)]*
      Log[-(mu^2/q2)] - (6 + (16*m1^4)/q2^2 + (32*m1^3*m2)/q2^2 - 
       (16*m2^4)/q2^2 - (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2^2) + (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) - 
       (6*m1^2)/q2 + (90*m2^2)/q2 + (2*m1*m2*(4 - (16*m2^2)/q2))/q2 - 
       (32*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[-(m2^2/q2)]*Log[-(mu^2/q2)] - 
     3*(2 - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (4*m1^2)/q2 + 
       (4*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
       m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-6 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (2*m2^4*(-13 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(44 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(28 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (20*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m2^4*(-13 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
        (m2^2*(-12 + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(4 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (16 - 38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(32 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(32 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[-(mu^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(19 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m1^4*(-18 + (15 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (6*m2^2*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
            q2^2 - (2*m2^2*(9 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 9*(1 + 
                4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (2 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2 + (2*m1^2*(-9 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] + (17 + 
                4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (m2^4*(3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (m2^2*(-38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
      (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*q2*
      Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-6 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (2*m2^4*(-13 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(44 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(28 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (20*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m2^4*(-13 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
        (m2^2*(-12 + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(4 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (16 - 38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(32 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(32 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[-(mu^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     ((-6 + 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
        (m2^4*(-18 + 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
        (m1^4*(18 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-13 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 - 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(18 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (-15 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2^2 + (m1^4*(19 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 + (6*m2^2*(1 + 
                 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2^2 + 
           (2*m2^2*(-9 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (17 - 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 + (2*m1^2*(-9 + 8*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              (9 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              2*(1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (m2^4*(3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
              (m2^2*(38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((-2 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(11 - 46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^4*(55 - 46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(-112 + 115*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(20 - 111*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (8*m2^2)/q2))/q2)*
         q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(70 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-8 + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (66*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9 + m1^2/q2 - m2^2/q2)*Log[(-2*m1^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)*q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9 + m1^2/q2 - m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(2*(-17 + (38*m1^2)/q2 + (56*m1*m2)/q2 + (38*m2^2)/q2)*
        q2 - (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*(-(((-46 + 115*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           52*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (2*m1^4*(31 - 46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^4*(35 - 46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-116 + 207*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(16 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (88*m2^2)/q2))/
            q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m2^2*(8 - 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(8 - 2*(9 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
         Log[-(m2^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*(-26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(-15 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(18 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-60 + 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-138 + 70*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((24 - 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
          (6*m2^6)/q2^3 + (m2^4*(36 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 + 
          (m1^4*(12 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (6*m2^2)/q2))/q2^2 - 
          (m2^2*(66 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (65 - 75*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(-30 + 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (31 - 75*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (6*m2^4)/q2^2 - (4*m2^2*(12 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-(((24 + 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
           (6*m2^6)/q2^3 + (m2^4*(36 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 17*(1 - m1^2/q2 - (2*m1*m2)/
                 q2 - m2^2/q2)))/q2^2 + 
           (m1^4*(12 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (6*m2^2)/q2))/q2^2 - (m2^2*(66 + 36*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              (-65 - 75*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
           (m1^2*(-30 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (31 + 75*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (6*m2^4)/q2^2 - (m2^2*(48 - 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                     2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/
         (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
       16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (-8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2)*q2 + 8*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2)*q2*Log[1 - (4*m1^2*m2^2)/
             ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
       m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
      (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*q2*PolyLog[2, (-2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (q2*(45 - 176*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
        (4*m2^2*(7 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3]))/q2 - 
        (4*m1^2*(-7 + 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3]))/
         q2))/2))/(16*Pi^3)}, -2, 1, 1]


==> anc/NLO_S_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {(-3*(-1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (2*m1^2)/q2 - 
     (2*m2^2)/q2)*q2*\[Alpha]s)/(8*Pi^3), 
  (\[Alpha]s*((17 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (12*m1^2)/q2 + (12*m2^2)/q2)*q2 + 6*((-4*m1^2)/q2 - (2*m1*m2)/q2)*q2*
      Log[-(m1^2/q2)] + 6*((-2*m1*m2)/q2 - (4*m2^2)/q2)*q2*Log[-(m2^2/q2)] - 
     6*((-4*m1^2)/q2 - (4*m1*m2)/q2 - (4*m2^2)/q2)*q2*Log[-(mu^2/q2)]))/
   (16*Pi^3), 
  (\[Alpha]s*((((1 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         (9 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (m2^4*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(12 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) - 
        (2*m1^6*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m1^4*(42 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m1^2*(15 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-14 + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) + 
     (19 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       16/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/(1 - m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2) - 
       (m1^4*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
       (m2^4*(-3 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
       (m2^2*(-64 + (2 - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2))*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          112/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
       (m1^2*(2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          16/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
          (m2^2*(6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
      Log[-(m1^2/q2)]*Log[-(m2^2/q2)] + 
     (((1 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         (9 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (m2^4*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2*(-12 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) - 
        (2*m1^6*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m1^4*(-30 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m1^2*(-21 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-14 + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) - 
     (160/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       2*(77 - (2*m2^4)/q2^2 + (65*m2^2)/q2) - (4*m1^4)/q2^2 - 
       (8*m1^3*m2)/q2^2 + (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2^2) - (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2^2) + (14*m1^2)/q2 + (424*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2) - (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2) + (2*m1*m2*(-46 + (4*m2^2)/q2))/q2)*q2*Log[-(m1^2/q2)]*
      Log[-(mu^2/q2)] - (6 + (4*m1^4)/q2^2 + (8*m1^3*m2)/q2^2 - 
       (4*m2^4)/q2^2 - (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2^2) + (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (6*m1^2)/q2 + (150*m2^2)/q2 + (2*m1*m2*(22 - (4*m2^2)/q2))/q2 - 
       (32*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[-(m2^2/q2)]*Log[-(mu^2/q2)] - 
     3*(-4 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (2*m1^2)/q2 - 
       (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
       m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-2 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (2*m2^4*(-7 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (20*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(20 - 38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(22 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (14*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-7 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (2*m2^4*(-7 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (20*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        (2*m1*m2)/q2 - m2^2/q2 - 
        (m2^2*(-6 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-8 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (14*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m2^2*(14 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(20 + 6*(-1 - m2^2/q2) - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (6*m2^2)/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(19 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m1^4*(-18 + (15 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (6*m2^2*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
            q2^2 - (2*m2^2*(9 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 9*(1 + 
                4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (2 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2 + (2*m1^2*(-9 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] + (17 + 
                4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (m2^4*(3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (m2^2*(-38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
      (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*q2*
      Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-2 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (2*m2^4*(-7 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (20*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(20 - 38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(22 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (14*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-7 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (2*m2^4*(-7 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (20*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        (2*m1*m2)/q2 - m2^2/q2 - 
        (m2^2*(-6 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-8 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (14*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m2^2*(14 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(20 + 6*(-1 - m2^2/q2) - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (6*m2^2)/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     ((-6 + 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
        (m2^4*(-18 + 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
        (m1^4*(18 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-13 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 - 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(18 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (-15 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2^2 + (m1^4*(19 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 + (6*m2^2*(1 + 
                 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2^2 + 
           (2*m2^2*(-9 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (17 - 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 + (2*m1^2*(-9 + 8*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              (9 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              2*(1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (m2^4*(3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
              (m2^2*(38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((-58 + 65*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (2*m2^4*(-5 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (2*m1^4*(-21 - 4*(-1 - m2^2/q2) - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (4*m2^2)/q2))/q2^2 - 
          (m2^2*(-48 + 79*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-92 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (72*m2^2)/q2))/q2)*
         q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(70 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-8 + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (66*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9 + m1^2/q2 - m2^2/q2)*Log[(-2*m1^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)*q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9 + m1^2/q2 - m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(2*(-17 - (6*m1^2)/q2 - (6*m2^2)/q2)*q2 - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*(-(((10 + 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^4*(7 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
           (2*m1^4*(27 - 4*(14 - m2^2/q2) - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - (4*m2^2)/q2))/q2^2 - 
           (m2^2*(-4 + 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(-48 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (24*m2^2)/q2))/
            q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m2^2*(8 - 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(8 - 2*(9 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
         Log[-(m2^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*(-26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(-15 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(18 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-60 + 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-138 + 70*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((24 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
          (6*m2^6)/q2^3 + (m2^4*(36 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 + 
          (m1^4*(12 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (6*m2^2)/q2))/q2^2 - 
          (m2^2*(66 - 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (65 - 43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(-30 + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (31 - 43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (6*m2^4)/q2^2 - (4*m2^2*(12 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-(((24 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
           (6*m2^6)/q2^3 + (m2^4*(36 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 17*(1 - m1^2/q2 - (2*m1*m2)/
                 q2 - m2^2/q2)))/q2^2 + 
           (m1^4*(12 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (6*m2^2)/q2))/q2^2 - (m2^2*(66 + 12*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              (-65 - 43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
           (m1^2*(-30 - 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (31 + 43*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (6*m2^4)/q2^2 - (m2^2*(48 - 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                     2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/
         (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
       16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (-8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2)*q2 + 8*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2)*q2*Log[1 - (4*m1^2*m2^2)/
             ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
       m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
      (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*q2*PolyLog[2, (-2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (q2*(-83 - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
        (4*m2^2*(-9 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3]))/
         q2 - (4*m1^2*(9 + 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            Zeta[3]))/q2))/2))/(16*Pi^3)}, -2, 1, 1]


==> anc/NLO_S_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {(3*(-1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (2*m1^2)/q2 - 
     (2*m2^2)/q2)*q2*\[Alpha]s)/(8*Pi^3), 
  (\[Alpha]s*((-23 + 52*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (16*m1^2)/q2 - (16*m2^2)/q2)*q2 + 
     6*(1 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2 - 
       (m1^2*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 + 
       (3*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m1^2/q2)] + 6*(1 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       m1^2/q2 - (m2^2*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 + 
       (3*m1^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m2^2/q2)] + 12*(-1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (2*m1^2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)] + 
     (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/(16*Pi^3), 
  (\[Alpha]s*(((-9*(2 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (m1^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (5*m2^4*(6 - 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
        (m1^4*(114 - 69*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (m2^2*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2^2 + 
        (2*m2^2*(21 - 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (2*m1^2*(51 - 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(3 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(86 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) + 
     ((10 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^6*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
        (m2^4*(6 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
        (m1^4*(6 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (m2^2*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(-5 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (2*m1^2*(5 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-38 + 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) + ((-9*(2 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (m1^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
        (m2^4*(114 - 69*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
        (m1^4*(-30 + 75*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m2^2)/q2 + 
           (20*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 - 
        (2*m2^2*(51 - 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(21 - 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(-3 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-86 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) + 
     (2*(38 - 82*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m2^4*(46 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-28 + 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(84 - 116*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-90 + 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (50*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) - (2*(-4 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m2^4*(62 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(-6 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(-22 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(16 - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (18*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) + 12*(-1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (2*m1^2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(3 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(3 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (4*((9 - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
        (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (4 - 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(4 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (m2^4*(26 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(62 - 95*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-46 + 49*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-1 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m2^4*(-26 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
        (m2^2*(-12 + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(4 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (17 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(25 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(25 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[-(mu^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 + 34*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           82*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           38*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(19 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m1^4*(-18 + (15 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (6*m2^2*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
            q2^2 - (2*m2^2*(9 + 33*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 9*(1 + 
                6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (2 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2 + (2*m1^2*(-9 - 17*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] + (17 + 22*Sqrt[
                  1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(
                1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
              (m2^4*(3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (m2^2*(-38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(3 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(3 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (4*((-9 + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
        (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (4 + 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(6 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (m2^4*(26 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(44 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-28 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (16 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(6 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m2^4*(-26 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m2^2*(6 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(22 - 55*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m2^2)/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (17 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(25 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(25 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       Log[-(mu^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     ((-6 + 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (m2^6*(-6 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
        (m2^4*(-18 + 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
        (m1^4*(18 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (2*m2^2*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(9 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (m2^4*(9 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(-13 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (-(((6 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (6*m1^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (6*m2^6*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (m2^4*(18 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (-15 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2^2 + (m1^4*(19 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 + (6*m2^2*(1 + 
                 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2^2 + 
           (2*m2^2*(-9 + 15*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (17 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + (-6 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - (2*m1^2*(9 + Sqrt[1 + (-(m1^2/q2) + 
                  m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
              (9 + 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (2 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (3*m2^4*(1 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (m2^2*(38 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                     q2 - (2*m2^2)/q2] - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
               q2))/q2)*q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (4*m1^2)/q2 - (4*m2^2)/q2)) + 4*(1 - m1^2/q2 - m2^2/q2)*
        (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       4*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((22 - 79*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (m1^4*(46 - 152*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (2*m2^4*(-79 + 76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(-136 + 151*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(68 - 231*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (16*m2^2)/q2))/q2)*
         q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(70 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-8 + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (66*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9 + m1^2/q2 - m2^2/q2)*Log[(-2*m1^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] - m1^2/q2 - m2^2/q2)*q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9 + m1^2/q2 - m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(-2*(-23 + 52*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
         (16*m1^2)/q2 - (16*m2^2)/q2)*q2 - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*
      (((-((1 - m2^2/q2)*(-70 + 175*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (2*m2^2*(-47 + 76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2)) + (2*m1^4*(-55 + 76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2)))/q2^2 + (m1^2*(40 - 55*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (112*m2^2)/q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*(-8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m2^2*(8 - 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(8 - 2*(9 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
         Log[-(m2^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*(-26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^4*(-15 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (2*m2^4*(18 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-60 + 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-138 + 70*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m2^2)/q2))/q2)*q2*
         Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2 + (2*m1*m2)/q2)^2 - 
          (m1^2*(7 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m2^2/q2))/q2)*
         q2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (m1^2*(9 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m2^2*(9 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((24 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          143*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
          (6*m2^6)/q2^3 + (m2^4*(36 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 + 
          (m1^4*(12 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (6*m2^2)/q2))/q2^2 - 
          (m2^2*(66 - 60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 77*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             123*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
          (m1^2*(-30 + 60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             123*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (6*m2^4)/q2^2 - 
             (12*m2^2*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2) - 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-(((24 + 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           143*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 + 
           (6*m2^6)/q2^3 + (m2^4*(36 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - 29*(1 - m1^2/q2 - (2*m1*m2)/
                 q2 - m2^2/q2)))/q2^2 + 
           (m1^4*(12 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (6*m2^2)/q2))/q2^2 - (m2^2*(66 + 60*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
              77*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 123*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*(
                1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 16*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
           (m1^2*(-30 - 60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              123*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (6*m2^4)/q2^2 + 
              (12*m2^2*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + 
          (2*m1*m2)/q2 - m2^2/q2)) - 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
        q2*Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (-8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2)*q2 + 8*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2)*q2*Log[1 - (4*m1^2*m2^2)/
             ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
       16*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) - 
     (4*((9 - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
        (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (4 - 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 16*(1 - m1^2/q2 - m2^2/q2)*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (4*((-9 + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
        (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (4 + 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2)*q2*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 16*(1 - m1^2/q2 - m2^2/q2)*
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*(-141 + 8*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] + 368*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        12*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
        (4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2])/(-1 + m1^2/q2 - (2*m1*m2)/q2 + m2^2/q2) - 
        48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] - 
        (m1^2*(52 + (4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2])/(-1 + m1^2/q2 - (2*m1*m2)/q2 + m2^2/q2) - 
           48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3]))/q2 - 
        (m2^2*(52 + (4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2])/(-1 + m1^2/q2 - (2*m1*m2)/q2 + m2^2/q2) - 
           48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3]))/q2))/2))/
   (16*Pi^3)}, -2, 1, 1]


==> anc/NLO_TT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {-1/24*((5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m1^2)/q2 - 
      (6*m2^2)/q2)*q2^2*\[Alpha]s)/Pi^3, 
  ((23 + (36*m1^2)/q2 + (144*m1*m2)/q2 + (36*m2^2)/q2)*q2^2*\[Alpha]s)/
   (144*Pi^3), 
  (\[Alpha]s*((-2*((-3*(5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (20*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(53 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 - (404*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + 
        (2*m1^2*((-91 + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (86*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 353*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(144 - 273*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        126*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (46*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (88*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m1^6*(22 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m2^4*(59 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(59 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 - (88*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (144*m2^2)/q2 + 
        (80*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (72*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)/q2 + 
        (m1^2*(-144 + 80*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (184*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (88*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(288 - 229*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (2*((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (-3*(5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (212*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2*(91 - 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (172*m2^2)/q2))/q2^2 + 
        (2*m1^2*(-1 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (202*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(288 - 353*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2))/q2)*q2^2*Log[-(m2^2/q2)]^2)/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(468 - 966*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        504*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (9*m2^4*(68 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(580 - (204*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(1080 - 1142*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(1908 - 1498*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (204*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(306 + 172*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*(3*(48 - 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(612 - 580*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(-36 + (68*m2^2)/q2))/
         q2^2 + (m2^2*(684 - 274*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(144 - 82*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (204*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(-612 + 344*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(-2 + (24*m1*m2)/q2)*q2^2*Log[-(mu^2/q2)]^2)/3 + 
     (32*((4 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 - 
        (2*m2^4*(-1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (2*m1^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 - (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-108 + 231*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        126*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^4*(-30 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(67 - (69*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-288 + 343*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-252 + 193*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(-90 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-72 + 129*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(90 - 67*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-108 + 167*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(90 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-36 + 102*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (68*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (68*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (180*m2^2)/q2 + (m1^2*(180 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-176 + (136*m2^2)/q2)))/q2 - 
        (176*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2^2*
       Log[-(mu^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(-144*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (5*m2^4)/q2^2 - (m2^2*(2 - 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-33 + 336*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] - (46*m2^6)/q2^3 - 
            (2*m2^4*(51 + 46*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^2 - 
            (m2^2*(-37 + 260*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2) + 
          (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (4*m1^6*(26 - 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-91 - 216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 + (4*m2^2*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 - 
          (2*m1^2*(-72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (25 + 14*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 18*(-1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (2*m2^4*(2 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(144*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
                (323 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     (32*((-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 + 
        (2*m2^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-2 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 + (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-108 + 231*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        126*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^4*(-30 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(67 - (69*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-288 + 343*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-252 + 193*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(-90 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-72 + 129*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(90 - 67*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-108 + 167*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(90 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-36 + 102*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (68*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (68*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (180*m2^2)/q2 + (m1^2*(180 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-176 + (136*m2^2)/q2)))/q2 - 
        (176*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2^2*
       Log[-(mu^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*((3*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (20*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (28*m2^2)/q2))/q2^2 + 
        (2*m1^2*(-1 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(288 - 227*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(144*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-3*(11 + 80*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (46*m2^8)/q2^4 - 
            (4*m2^6*(-26 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2]))/q2^3 - 
            (m2^4*(91 + 216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(50 - 548*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (5*m2^4)/q2^2 - (m2^2*(-2 + 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (4*m1^6*(14 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-139 + 168*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 - (4*m2^2*(2 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 5*(-7 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 18*(-1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (2*m2^4*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(144*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (323 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*((-4*(216 - 281*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (244*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (244*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(108 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-56 + (183*m2^2)/q2))/q2^2 + 
          (m2^2*(-648 + 847*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             306*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(216 + 187*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             306*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (732*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (24*m2^2*(18 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 290*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (6*m1^4*(-9 - (7*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2^2 - (m2^2*(-342 + 164*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) - (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2 - (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*((8*(-7 + (96*m1^4)/q2^2 + (96*m2^4)/q2^2 - 
          (288*m1*m2)/q2 - (42*m2^2)/q2 - (6*m1^2*(7 + (32*m2^2)/q2))/q2)*
         q2^2)/9 + (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*((4*(216 - 583*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          360*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (244*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (244*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(108 - 56*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-104 + (183*m2^2)/q2))/q2^2 - 
          (m2^2*(648 - 1051*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             306*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(216 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             306*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (732*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (24*m2^2*(-18 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (54*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(27 + (7*m2^2)/q2))/
           q2^2 - (m2^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 2*(52 + (7*m2^4)/q2^2 - (62*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2^2*Log[-(m2^2/q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(234*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(290 + (42*m2^2)/q2))/
           q2^2 - (m2^2*(540 - 508*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(954 - 776*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(m1^2/q2 + (2*m1*m2)/q2)^2 + (14*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
        (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3 + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((-4*(-216 + 72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          295*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          216*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-432 + (197 + 176*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 - 
          (m1^4*(197 - 176*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (156*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-72*(9 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                  2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (697 - 203*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72*(3 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (167 - 203*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (156*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (8*m2^2*(54 - 50*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((4*(-216 - 72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          295*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          216*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-432 + (197 - 176*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 - 
          (m1^4*(197 + 176*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (156*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(72*(-9 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                  2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (697 + 203*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72*(-3 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (167 + 203*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (156*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (8*m2^2*(-54 - 50*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((32*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*
           q2^2)/3 - (32*(1 - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
           Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
          3)*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + (32*((4 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 - 
        (2*m2^4*(-1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (2*m1^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 - (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (32*((-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 + 
        (2*m2^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-2 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 + (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (2*q2^2*(695 + (1032*m2^2)/q2 - 432*Zeta[3] - (864*m1^6*Zeta[3])/q2^3 - 
        (864*m2^6*Zeta[3])/q2^3 + (2592*m1^3*m2*Zeta[3])/q2^2 + 
        (48*m2^4*(-44 + 27*Zeta[3]))/q2^2 - 
        (216*m1*m2*(-37 + 12*Zeta[3] - (12*m2^2*Zeta[3])/q2))/q2 + 
        (48*m1^4*(-44 + 27*Zeta[3] + (18*m2^2*Zeta[3])/q2))/q2^2 + 
        (24*m1^2*(43 + (36*m2^4*Zeta[3])/q2^2 - (4*m2^2*(-50 + 9*Zeta[3]))/
            q2))/q2))/27))/(64*Pi^3)}, -2, 1, 1]


==> anc/NLO_TT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {-1/24*((5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m1^2)/q2 - 
      (6*m2^2)/q2)*q2^2*\[Alpha]s)/Pi^3, 
  (\[Alpha]s*((4*(23 + (36*m1^2)/q2 - (144*m1*m2)/q2 + (36*m2^2)/q2)*q2^2)/
      9 + 48*m1*m2*q2*Log[-(m1^2/q2)] + 48*m1*m2*q2*Log[-(m2^2/q2)] - 
     96*m1*m2*q2*Log[-(mu^2/q2)]))/(64*Pi^3), 
  (\[Alpha]s*((-2*((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (-3*(-31 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (20*m2^6)/q2^3 + 
          (m2^4*(5 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(2 - 54*(-2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(-1 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (5 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (276*m2^4)/q2^2 + 
           (28*m2^2)/q2))/q2^2 + 
        (2*m1^2*((-64 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (22*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 299*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(144 - 327*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        180*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (46*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (20*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m1^6*(-5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m2^4*(113 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (113 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (20*m2^2)/q2))/q2^2 - (144*m2^2)/q2 + 
        (188*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (18*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)/q2 + 
        (m1^2*(-144 + 188*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (184*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (20*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(288 - 175*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (2*((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (-3*(-31 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 - (4*m2^6)/q2^3 + 
          (m2^4*(5 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2*(64 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(5 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 - (44*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + 
        (2*m1^2*((-1 + 27*(-2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 299*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m2^2/q2)]^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(468 - 804*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        342*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (40*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (40*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (9*m2^4*(68 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(580 + (120*m2^2)/q2))/
         q2^2 - (m2^2*(1080 - 872*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(1908 - 1444*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (120*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(306 + 172*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*(3*(48 - 140*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (40*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (40*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(612 - 580*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (3*m1^4*(-36 - (40*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (m2^2*(684 - 220*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(144 - 352*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (120*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(-612 + 344*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(-2 - (84*m1*m2)/q2)*q2^2*Log[-(mu^2/q2)]^2)/3 + 
     (32*((4 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 - 
        (2*m2^4*(-1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (2*m1^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 - (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-54 + 96*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        45*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^4*(-21 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(13 - (69*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-180 + 208*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-198 + 112*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(-63 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-72 + 156*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(63 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-54 + 140*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 + 44*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(63 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (18 - 60*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (40*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (40*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (126*m2^2)/q2 + (m1^2*((-68 - (80*m2^2)/q2)*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2) + 18*(10 + 3*(-1 - m2^2/q2) + 
             (3*m2^2)/q2)))/q2 - (68*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2)*q2^2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(-144*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (5*m2^4)/q2^2 - (m2^2*(2 - 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-33 + 336*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] - (46*m2^6)/q2^3 - 
            (2*m2^4*(51 + 46*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^2 - 
            (m2^2*(-37 + 260*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2) + 
          (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (4*m1^6*(26 - 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-91 - 216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 + (4*m2^2*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 - 
          (2*m1^2*(-72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (25 + 14*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 18*(-1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (2*m2^4*(2 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(144*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
                (323 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     (32*((-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 + 
        (2*m2^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-2 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 + (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-54 + 96*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        45*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^4*(-21 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(13 - (69*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-180 + 208*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-198 + 112*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(-63 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-72 + 156*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(63 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-54 + 140*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 + 44*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(63 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (18 - 60*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (40*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (40*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (126*m2^2)/q2 + (m1^2*((-68 - (80*m2^2)/q2)*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2) + 18*(10 + 3*(-1 - m2^2/q2) + 
             (3*m2^2)/q2)))/q2 - (68*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2)*q2^2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*((3*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (20*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (28*m2^2)/q2))/q2^2 + 
        (2*m1^2*(-1 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(288 - 227*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(144*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-3*(11 + 80*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (46*m2^8)/q2^4 - 
            (4*m2^6*(-26 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2]))/q2^3 - 
            (m2^4*(91 + 216*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(50 - 548*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (5*m2^4)/q2^2 - (m2^2*(-2 + 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (4*m1^6*(14 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-139 + 168*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 - (4*m2^2*(2 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 5*(-7 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 18*(-1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (2*m2^4*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(144*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (323 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*((-4*(216 - 533*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          324*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (100*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (100*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(108 - 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-56 + (75*m2^2)/q2))/q2^2 + 
          (m2^2*(-648 + 955*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             162*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(216 - 209*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             162*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (300*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (24*m2^2*(19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 290*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (6*m1^4*(-9 - (7*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2^2 - (m2^2*(-342 + 164*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) - (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2 - (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*((8*(-7 - (12*m1^4)/q2^2 - (12*m2^4)/q2^2 + 
          (216*m1*m2)/q2 - (42*m2^2)/q2 - (6*m1^2*(7 - (4*m2^2)/q2))/q2)*
         q2^2)/9 + (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*((4*(216 - 331*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          108*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (100*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (100*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(108 - 56*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (4*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-50 + (75*m2^2)/q2))/q2^2 - 
          (m2^2*(648 - 655*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             162*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(216 + 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             162*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (300*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (24*m2^2*(-17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*
         q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (54*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(27 + (7*m2^2)/q2))/
           q2^2 - (m2^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 2*(52 + (7*m2^4)/q2^2 - (62*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2^2*Log[-(m2^2/q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(234*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(290 + (42*m2^2)/q2))/
           q2^2 - (m2^2*(540 - 508*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(954 - 776*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(m1^2/q2 + (2*m1*m2)/q2)^2 + (14*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
        (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3 + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((-4*(-216 + 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          79*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          216*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-432 + (197 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 - 
          (m1^4*(197 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (156*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-648 + (697 - 59*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-216 + (167 - 59*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (156*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (8*m2^2*(54 - 14*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((4*(-216 + 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          79*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          216*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (68*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (68*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-432 + (197 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 - 
          (m1^4*(197 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (156*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-648 + (697 + 59*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-216 + (167 + 59*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (156*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (8*m2^2*(-54 - 14*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((32*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*
           q2^2)/3 - (32*(1 - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
           Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
          3)*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + (32*((4 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 - 
        (2*m2^4*(-1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (2*m1^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 - (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (32*((-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6)/q2^3 + (2*m2^6)/q2^3 + 
        (2*m2^4*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-2 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-5 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^4)/q2^2 + (4*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2^2*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (2*q2^2*(695 + (1032*m2^2)/q2 - 432*Zeta[3] - (864*m1^6*Zeta[3])/q2^3 - 
        (864*m2^6*Zeta[3])/q2^3 + (2592*m1^3*m2*Zeta[3])/q2^2 + 
        (48*m2^4*(-8 + 27*Zeta[3]))/q2^2 - 
        (216*m1*m2*(-5 + 12*Zeta[3] - (12*m2^2*Zeta[3])/q2))/q2 + 
        (48*m1^4*(-8 + 27*Zeta[3] + (18*m2^2*Zeta[3])/q2))/q2^2 + 
        (24*m1^2*(43 + (36*m2^4*Zeta[3])/q2^2 - (4*m2^2*(-14 + 9*Zeta[3]))/
            q2))/q2))/27))/(64*Pi^3)}, -2, 1, 1]


==> anc/NLO_TT_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, 
 {((5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m1^2)/q2 - (6*m2^2)/q2)*
    q2^2*\[Alpha]s)/(24*Pi^3), 
  (\[Alpha]s*((-4*(-69 + 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (64*m1^4)/q2^2 + (64*m2^4)/q2^2 + (56*m2^2)/q2 + 
        (8*m1^2*(7 - (16*m2^2)/q2))/q2)*q2^2)/3 - 
     (8*(5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (16*m1^6)/q2^3 + 
        (48*m1^4*m2^2)/q2^3 + (16*m2^6)/q2^3 + 
        (3*m2^2*(-7 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (3*m1^2*(-3 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (16*m2^4)/q2^2))/q2)*q2^2*Log[-(m1^2/q2)])/3 + 
     (8*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (16*m1^6)/q2^3 + 
        (48*m1^4*m2^2)/q2^3 + (16*m2^6)/q2^3 - 
        (m2^2*(9 - 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (3*m1^2*(-7 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (16*m2^4)/q2^2))/q2)*q2^2*Log[-(m2^2/q2)])/3 + 
     (16*(5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m1^2)/q2 - 
        (6*m2^2)/q2)*q2^2*Log[-(mu^2/q2)])/3 - 
     (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (16*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (16*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 16*(1 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (16*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (16*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 16*(1 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))))/(64*Pi^3), 
  (\[Alpha]s*((-2*((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 - (76*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2*(-62 + 45*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(77 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 - (692*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + 
        (2*m1^2*((-118 + 135*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (230*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 353*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*(3*(48 - 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          42*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (46*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (88*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m1^6*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m2^4*(59 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(59 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 - (88*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + (8*m2^2*(-18 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(-72 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           36*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (44*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 229*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (2*((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (308*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (m2^2*(236 - 270*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (4*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(19 + (46*m2^2)/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (460*m2^2)/q2))/q2^2 + 
        (2*m1^2*((62 - 45*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (346*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(288 - 353*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[-(m2^2/q2)]^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (8*(-6*(39 - 83*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          45*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (82*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (82*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (18*m2^4*(-17 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(145 - (123*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-540 + 634*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-954 + 722*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (246*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (8*(-6*(12 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (82*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (82*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(-306 + 290*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(9 - (41*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(342 - 110*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (246*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(306 - 172*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (16*(5 - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m1^2)/q2 - 
        (6*m2^2)/q2)*q2^2*Log[-(mu^2/q2)]^2)/3 + 
     (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (16*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (16*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 16*(1 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (16*((-9 + 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (4*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^4*(1 - 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m1^4*(1 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-5 + 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 - (20*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2^2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-9*(18 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (46*m1^4*(5 - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (30*m2^4*(7 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(-342 + 439*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-306 + 289*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (20*m2^2*(9 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-72 + 129*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-90 + 67*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (6*m1^4*(11 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-108 + 167*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-72 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(180 - 68*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (45 - 120*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (82*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (82*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(117 - 136*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(117 - 4*(34 - (41*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(-18*(11 + (16*m2^4)/q2^2 - (27*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 15*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (5*m2^4)/q2^2 - (m2^2*(2 - 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-33 + 474*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] + (46*m2^8)/q2^4 + 
            (4*m2^6*(14 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^3 + 
            (m2^4*(-139 + 72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^2 - 
            (m2^2*(-70 + 692*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2) + 
          (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (4*m1^6*(26 - 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-91 - 312*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 + (4*m2^2*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(99*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (25 + 62*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (18 - 72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 - (2*m2^4*(2 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(-144*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (323 + 120*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (16*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (16*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 16*(1 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (16*((9 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (4*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (4*m1^4*(1 - 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + 
        (4*m2^4*(1 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-5 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 + (20*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2^2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(36 - 77*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          42*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^4*(-30 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(67 - (69*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-288 + 343*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-252 + 193*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (4*m2^2*(45 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2^2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(-3 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + m1^2/q2 + 
          (2*m1*m2)/q2 + m2^2/q2) - (46*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^3 + (46*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (10*m2^4*(-18 + 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
         q2^2 - (6*m1^4*(-5 - (23*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(-54 + 71*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-18 - 79*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (138*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (20*m2^2*(-9 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2^2*Log[-(m2^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (45 - 120*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        81*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (82*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (82*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(117 - 136*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(117 - 4*(34 - (41*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (4*((3*(-5 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
          (46*m2^8)/q2^4 + (20*m2^6)/q2^3 + 
          (m2^4*(-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (4*m1^6*(5 - (46*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-49 + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (276*m2^4)/q2^2 + (28*m2^2)/q2))/q2^2 + 
        (2*m1^2*(-1 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(288 - 227*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     ((2*(18*(5 + (16*m2^4)/q2^2 - (21*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-3*(11 + 34*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (46*m2^8)/q2^4 - 
            (4*m2^6*(-26 + 23*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2]))/q2^3 - 
            (13*m2^4*(7 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^2 - 
            (m2^2*(50 - 452*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2) + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)^2*(1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + (5*m2^4)/q2^2 - 
            (m2^2*(-2 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2) + (46*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^4 + (4*m1^6*(14 + 23*Sqrt[1 + (-(m1^2/q2) + 
                  m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - (46*m2^2)/q2)*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-139 + 72*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (276*m2^4)/q2^2 - (4*m2^2*(2 + 69*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-45*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (35 - 58*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 18*(-1 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (92*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (2*m2^4*(-38 + 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(144*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (323 + 120*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                90*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2^2)/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (16*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*
      ((4*(9*(-24 + 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
          (368*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (368*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (8*m2^4*(-54 + 79*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (8*m1^4*(31 - (138*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-648 + 919*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-216 - 391*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (1104*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (48*m2^2*(-9 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 290*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (6*m1^4*(-9 - (7*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2^2 - (m2^2*(-342 + 164*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) - (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2 - (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*
         q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-81 + 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (m1^2*(9 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m2^2*(-9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*((8*(-69 + 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (64*m1^4)/q2^2 + (64*m2^4)/q2^2 + (56*m2^2)/q2 + 
          (8*m1^2*(7 - (16*m2^2)/q2))/q2)*q2^2)/3 + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (14*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-63 + 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-63 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (40 + (28*m2^2)/q2)))/q2)*q2^2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*
      ((-4*(-((1 - m2^2/q2)*(9*(24 - 71*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2) + 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
             (368*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (8*m2^2*(-54 + 77*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2)) - (368*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (8*m1^4*(79 - (138*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m1^2*(-216 - 55*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 432*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (1104*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (48*m2^2*(9 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(72*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (54*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(27 + (7*m2^2)/q2))/
           q2^2 - (m2^2*(72 - 104*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 2*(52 + (7*m2^4)/q2^2 - (62*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2^2*Log[-(m2^2/q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (8*(234*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (14*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(306 - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(290 + (42*m2^2)/q2))/
           q2^2 - (m2^2*(540 - 508*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(954 - 776*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(153 + 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2^2*Log[-(mu^2/q2)])/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(9*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (14*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (9*(m1^2/q2 + (2*m1*m2)/q2)^2 + (14*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(63 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (m2^2*(9 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
         q2^2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (8*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(3 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(3 - 8*(1 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2^2*PolyLog[2, (4*m1^2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((-4*(9*(8*(-3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]) + (48 - 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + 8*(-3 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)^2) - (104*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (104*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m2^4*(-432 + (233 + 264*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-233 + 264*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (264*m2^2)/q2))/q2^2 - 
          (m2^2*(72*(-9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (769 - 279*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) - 144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^
               2))/q2 - (m1^2*(72*(-3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (95 - 279*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (264*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (144*m2^2*(-3 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((4*(-9*(8*(3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]) - 3*(16 + 13*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                  2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
              (2*m1*m2)/q2 - m2^2/q2) + 8*(3 + 4*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
          (104*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (104*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-432 + (233 - 264*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^2 - 
          (m1^4*(233 + 264*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (264*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-72*(9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                  2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (769 + 279*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72*(3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (95 + 279*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) + 144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^
               2 + (264*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (144*m2^2*(3 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2^2)/(9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((32*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*
           q2^2)/3 - (32*(1 - m1^2/q2 - m2^2/q2)*
           (-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (2*m1^4)/q2^2 + 
            (2*m2^4)/q2^2 + (2*m2^2)/q2 + (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
           Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
          3)*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
          (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[2, 
          (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3) + (16*((-9 + 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (4*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^4*(1 - 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (4*m1^4*(1 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-5 + 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 - (20*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2^2*PolyLog[2, (-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (16*((9 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (4*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (4*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (4*m1^4*(1 - 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + 
        (4*m2^4*(1 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-5 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 + (20*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2^2*PolyLog[2, (-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (64*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
        (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     32*(1 - m1^2/q2 - m2^2/q2)*(-4 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + (2*m1^4)/q2^2 + (2*m2^4)/q2^2 + (2*m2^2)/q2 + 
       (2*m1^2*(1 - (2*m2^2)/q2))/q2)*q2^2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (2*q2^2*(36*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(1 - m1^2/q2 - m2^2/q2) + 
        12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
         (-159 + 5*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + 36*Zeta[3] - (36*m1^2*Zeta[3])/q2 - 
          (36*m2^2*Zeta[3])/q2) + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (2001 - 92*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + (32*m2^4*(-45 + 2*Pi^2*Sqrt[1 + 
                (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
           q2^2 - 576*Zeta[3] - (288*m1^6*Zeta[3])/q2^3 - 
          (288*m2^6*Zeta[3])/q2^3 + 
          (4*m2^2*(-381 + 16*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 216*Zeta[3]))/q2 + 
          (4*m1^2*(-381 + 16*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 216*Zeta[3] + (72*m2^4*Zeta[3])/
              q2^2 - (32*m2^2*(-24 + Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 9*Zeta[3]))/q2))/q2 + 
          (32*m1^4*(2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 9*(5 - (m2^2*Zeta[3])/q2)))/q2^2)))/
      (9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))))/(64*Pi^3)}, -2, 1, 1]


==> anc/NLO_VL_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), (((5*m1^2)/q2 - (10*m1*m2)/q2 + (5*m2^2)/q2)*q2*\[Alpha]s)/
   (16*Pi^3), 
  (\[Alpha]s*(((3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
        (10*m2^8)/q2^4 + (22*m2^6)/q2^3 - (2*m1^6*(7 - (20*m2^2)/q2))/q2^3 + 
        (m2^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(55 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (60*m2^4)/q2^2 + (50*m2^2)/q2))/q2^2 - 
        (2*m2^2*(29 - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
           (32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/(1 - m1^2/q2 + 
             (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2 - (2*m1^2*(8 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (20*m2^6)/q2^3 + (29*m2^4)/q2^2 - 
           (m2^2*(-11 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/2 + ((10*m1^8)/q2^4 + (14*m1^5*m2)/q2^3 + 
       (m1^6*(1 - (40*m2^2)/q2))/q2^3 + (2*m1^3*m2*(8 - (14*m2^2)/q2))/q2^2 + 
       (m1^4*(2 + (60*m2^4)/q2^2 - m2^2/q2))/q2^2 - 
       (128*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (64*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) - 
       (m2^2*(-67 - (10*m2^6)/q2^3 - m2^4/q2^2 - (2*m2^2)/q2))/q2 - 
       (32*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) - 
       (64*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (2*m1*m2*(13 + (7*m2^4)/q2^2 + (8*m2^2)/q2))/q2 + 
       (m1^2*(3 - (40*m2^6)/q2^3 - m2^4/q2^2 + (28*m2^2)/q2))/q2)*q2*
      Log[-(m1^2/q2)]*Log[-(m2^2/q2)] + 
     ((3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
        (10*m2^8)/q2^4 - (14*m2^6)/q2^3 - (m1^6*(-22 - (40*m2^2)/q2))/q2^3 + 
        (m2^4*(55 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (60*m2^4)/q2^2 - (58*m2^2)/q2))/q2^2 - 
        (2*m2^2*(40 + (-11 + 32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (2*m1^2*(-3 - (20*m2^6)/q2^3 - (25*m2^4)/q2^2 - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2 - (m2^2*(-11 - 7*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) - 32/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(m2^2/q2)]^2)/2 - 
     (2*(-80 + (8*m2^6)/q2^3 - (3*m2^4)/q2^2 - (65*m2^2)/q2) + 
       160/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - (16*m1^6)/q2^3 + 
       (12*m1^3*m2)/q2^2 + (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2^2) - (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*
         q2^2) + (2*m1^4*(-47 + (24*m2^2)/q2))/q2^2 + 
       (424*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) - 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (2*m1*m2*(-58 + (10*m2^2)/q2))/q2 + 
       (2*m1^2*(-77 - (24*m2^4)/q2^2 + (34*m2^2)/q2))/q2)*q2*Log[-(m1^2/q2)]*
      Log[-(mu^2/q2)] - ((16*m1^6)/q2^3 + (20*m1^3*m2)/q2^2 - 
       (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) - 
       (6*m1^4*(1 + (8*m2^2)/q2))/q2^2 + 
       (2*m2^2*(-9 - (8*m2^4)/q2^2 - (47*m2^2)/q2))/q2 - 
       (2*m1^2*(-3 - (24*m2^4)/q2^2 - (34*m2^2)/q2))/q2 - 
       (2*m1*m2*(-10 - (6*m2^2)/q2))/q2 - (32*m1*m2)/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[-(m2^2/q2)]*Log[-(mu^2/q2)] + 3*((2*m1^2)/q2 - (4*m1*m2)/q2 + 
       (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     8*(-Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(6 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-27 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(1 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (3*m2^2*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-48 + 49*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-24 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(68 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(26 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-((-2 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-11 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-68 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-16 + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(8 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 - 
           (6*m2^4*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
           (2*m2^2*(6 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       ((16 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (32*m1^6)/q2^3 + 
        (32*m2^6)/q2^3 + (2*m2^4*(-16 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 + (m1^4*(-32 + 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (32*m2^2)/q2))/q2^2 - 
        (m2^2*(-32 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-32 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (32*m2^4)/q2^2 - (2*m2^2*(32 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (((-((2 - 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-1 + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - 
          (12*m1^10)/q2^5 - (12*m2^10)/q2^5 + 
          (m2^8*(40 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^4 + (m1^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (36*m2^2)/q2))/q2^4 - 
          (2*m2^6*(25 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(1 + 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 4*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-4 - 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(30 - 88*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + (-33 + 52*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-18 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (1 + 44*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 - (2*m2^2*(39 - 28*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
                8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^2 + (2*m2^2*(-5 + 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (5 - 40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 + (2*m1^2*(3 + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 
             (7 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (3 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (18*m2^8)/q2^4 + (4*m2^6*(-8 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
             (m2^4*(-31 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + 4*(-5 + 6*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (m2^2*(-11 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
                m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/q2))/q2)*q2)/
        (4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(6 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-27 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(1 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (3*m2^2*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-48 + 49*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-24 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(68 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(26 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-((-2 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-11 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-68 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-16 + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(8 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 - 
           (6*m2^4*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
           (2*m2^2*(6 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       ((16 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (32*m1^6)/q2^3 + 
        (32*m2^6)/q2^3 + (2*m2^4*(-16 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 + (m1^4*(-32 + 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (32*m2^2)/q2))/q2^2 - 
        (m2^2*(-32 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-32 + 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (32*m2^4)/q2^2 - (2*m2^2*(32 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
       (10*m2^8)/q2^4 + (22*m2^6)/q2^3 - (m1^6*(-22 - (40*m2^2)/q2))/q2^3 + 
       (m2^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
       (m1^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (60*m2^4)/q2^2 - (46*m2^2)/q2))/q2^2 - 
       (m1^2*(2*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (40*m2^6)/q2^3 + 
          (46*m2^4)/q2^2 - (m2^2*(-34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2 - 
       (2*m2^2*(-8 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (2*m1^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (2*m2^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     ((((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)*
           (-1 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
            m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (12*m1^10)/q2^5 - 
          (12*m2^10)/q2^5 + (m2^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2)))/q2^4 - 
          (2*m1^8*(-20 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (18*m2^2)/q2))/q2^4 - 
          (m2^6*(2 + 56*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 8*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(25 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-8 + 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(-18 + 40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 
             (1 + 44*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(30 - 56*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-33 + 52*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 - (m2^2*(62 + 72*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
                8*(-5 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^2 - (2*m2^2*(-3 + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (7 - 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 + (2*m1^2*(-5 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (5 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (18*m2^8)/q2^4 + (4*m2^6*(-4 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
             (m2^4*(39 - 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                      2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (m2^2*(-10 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + (-1 + 4*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(-((((10 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (92*m1^8)/q2^4 + 
           (92*m2^8)/q2^4 - (2*m2^6*(84 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^3 + (2*m1^6*(120 - 23*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + (92*m2^2)/q2))/q2^3 + 
           (2*m2^4*(39 - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m1^4*(119 - 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (100*m2^2)/q2 - (69*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2))/q2))/q2^2 + (m2^2*(8 + 61*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) - 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - (m1^2*(-100 + 101*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) - 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2 + (184*m2^6)/q2^3 - (2*m2^4*(64 - 
                 69*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
              (4*m2^2*(28 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
            q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*(8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + (2*m1^8)/q2^4 - 
          (2*m2^8)/q2^4 + (m1^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/
           q2^3 - (m2^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(-6 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(38 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 - 
          (m2^2*(52 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(26 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(-63 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*(((-((58 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - (92*m1^8)/q2^4 + 
          (92*m2^8)/q2^4 - (2*m2^6*(120 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 + (2*m1^6*(84 - 23*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) + (92*m2^2)/q2))/q2^3 + 
          (2*m2^4*(143 - 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m1^4*(15 - 54*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (64*m2^2)/q2 - (69*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2))/q2^2 - (m2^2*(196 - 197*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(104 - 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             35*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (184*m2^6)/q2^3 - 
             (2*m2^4*(100 - 69*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 + (4*m2^2*(-4 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       2*(-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^6/q2^3 - 
         (m1^4*m2^2)/q2^3 - (m1^2*m2^4)/q2^3 + m2^6/q2^3 - (10*m1^4)/q2^2 + 
         (12*m1^2*m2^2)/q2^2 - (10*m2^4)/q2^2 + (9*m1^2)/q2 + (9*m2^2)/q2 - 
         (m1^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
         (m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
         (16*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
        Log[-(m2^2/q2)] - (2*(26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^8)/q2^4 - (2*m2^8)/q2^4 + 
          (m1^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/q2^3 - 
          (m2^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(-1 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(46 - 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 + 
          (m2^2*(-42 + 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(16 - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-97 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(2*((18*m1^4)/q2^2 + (34*m1*m2)/q2 + 
         (m2^2*(-17 + (18*m2^2)/q2))/q2 - (m1^2*(17 + (36*m2^2)/q2))/q2)*q2 + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + 
       (2*m1^2*(-1 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-(((-((-24 + 42*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              25*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
             (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (32*m1^8)/q2^4 - 
           (32*m2^8)/q2^4 - (m2^6*(-6*(7 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 22*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (2*m1^6*(-21 - 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] + 11*(1 - m1^2/q2 - (2*m1*m2)/
                 q2 - m2^2/q2) - (8*m2^2)/q2))/q2^3 - 
           (m2^4*(36 - 138*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (-37 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
            q2^2 + (m1^4*(-2*(6 - 69*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]) + (-37 - 
                24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (2*m2^2*(-19 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                    (2*m1^2)/q2 - (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/
                    q2 - m2^2/q2)))/q2))/q2^2 + 
           (m2^2*(50 - 120*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] - (63 - 83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + (13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - (m1^2*(-46 + 120*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (13 - 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (16*m2^6)/q2^3 - (2*m2^4*(-19 + 54*Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
                 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (48*m2^2)/q2 + (4*m2^2*(3 - 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2])/q2))/q2)*q2)/(1 - m1^2/q2 + 
          (2*m1*m2)/q2 - m2^2/q2)) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((((24 + 42*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (-24 - 25*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
          (32*m1^8)/q2^4 - (32*m2^8)/q2^4 - 
          (m2^6*(-42 - 60*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^3 + (2*m1^6*(-21 + 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (8*m2^2)/q2))/q2^3 + 
          (m2^4*(-36 - 138*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (37 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-12 - 138*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (2*m2^2*(-19 + 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/
                   q2 - m2^2/q2)))/q2))/q2^2 - 
          (m2^2*(-50 - 120*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (63 + 83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2 - 
          (m1^2*(-46 - 120*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (33 + 83*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (16*m2^6)/q2^3 - (2*m2^4*(-19 - 
                54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 - (4*m2^2*(12 + (3 - 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                    m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
           m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*
          q2 - 8*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
          Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     8*(-Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*((-48*m1^6*Zeta[3])/q2^3 - (48*m2^6*Zeta[3])/q2^3 + 
        (16*m2^4*(-7 + 9*Zeta[3]))/q2^2 - (-(m1^2/q2) - (2*m1*m2)/q2 - 
          m2^2/q2)*(-131 + 48*Zeta[3]) + 
        (2*m1^2*(125 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^2*(-10 - 3*Zeta[3]))/q2 - 72*Zeta[3] + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
           (24*m2^4*Zeta[3])/q2^2))/q2 + 
        (16*m1^4*(-7 + 9*Zeta[3] + (3*m2^2*Zeta[3])/q2))/q2^2 - 
        (2*m2^2*(-125 + 72*Zeta[3] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (1 + 4*Zeta[3])))/q2))/2))/(16*Pi^3)}, -2, 1, 1]


==> anc/NLO_VL_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), (\[Alpha]s*(((-11*m1^2)/q2 + (22*m1*m2)/q2 - (11*m2^2)/q2)*q2 - 
     6*((-2*m1^2)/q2 + (2*m1*m2)/q2)*q2*Log[-(m1^2/q2)] - 
     6*((2*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(m2^2/q2)] - 
     6*((2*m1^2)/q2 - (4*m1*m2)/q2 + (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]))/
   (16*Pi^3), 
  (\[Alpha]s*(((3*(4 - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
          (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - (10*m2^8)/q2^4 + 
        (22*m2^6)/q2^3 - (2*m1^6*(-11 - (20*m2^2)/q2))/q2^3 + 
        (m2^4*(-11 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-11 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (60*m2^4)/q2^2 - (22*m2^2)/q2))/q2^2 - 
        (2*m2^2*(38 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
           (32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/(1 - m1^2/q2 + 
             (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2 - (2*m1^2*(17 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (20*m2^6)/q2^3 + (11*m2^4)/q2^2 - 
           (m2^2*(-17 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/2 + ((10*m1^8)/q2^4 + (14*m1^5*m2)/q2^3 + 
       (m1^6*(-17 - (40*m2^2)/q2))/q2^3 + (2*m1^3*m2*(2 - (14*m2^2)/q2))/
        q2^2 - (128*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (64*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (m1^4*(26 + (60*m2^4)/q2^2 + (17*m2^2)/q2))/q2^2 - 
       (m2^2*(-61 - (10*m2^6)/q2^3 + (17*m2^4)/q2^2 - (26*m2^2)/q2))/q2 - 
       (32*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) - 
       (64*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (2*m1*m2*(19 + (7*m2^4)/q2^2 + (2*m2^2)/q2))/q2 + 
       (m1^2*(-3 - (40*m2^6)/q2^3 + (17*m2^4)/q2^2 + (28*m2^2)/q2))/q2)*q2*
      Log[-(m1^2/q2)]*Log[-(m2^2/q2)] + 
     ((3*(4 - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
          (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - (10*m2^8)/q2^4 + 
        (22*m2^6)/q2^3 - (m1^6*(-22 - (40*m2^2)/q2))/q2^3 + 
        (m2^4*(-11 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-11 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (60*m2^4)/q2^2 - (22*m2^2)/q2))/q2^2 - 
        (2*m2^2*(49 + (-2 + 32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2))*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (2*m1^2*(6 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (20*m2^6)/q2^3 + (11*m2^4)/q2^2 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2 - (m2^2*(-17 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/2 - 
     (2*(-80 - m2^6/q2^3 + (9*m2^4)/q2^2 - (68*m2^2)/q2) + 
       160/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + (2*m1^6)/q2^3 + 
       (36*m1^3*m2)/q2^2 + (2*m1^4*(-59 - (3*m2^2)/q2))/q2^2 + 
       (136*m1*m2^3)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) - 
       (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (2*m1*m2*(-40 - (2*m2^2)/q2))/q2 + (424*m1*m2)/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) - 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (2*m1^2*(-92 + (3*m2^4)/q2^2 + (34*m2^2)/q2))/q2)*q2*Log[-(m1^2/q2)]*
      Log[-(mu^2/q2)] - ((-2*m1^6)/q2^3 - (4*m1^3*m2)/q2^2 - 
       (6*m1^4*(-3 - m2^2/q2))/q2^2 - (136*m1*m2^3)/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (136*m2^4)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2^2) + 
       (2*m2^2*(-24 + m2^4/q2^2 - (59*m2^2)/q2))/q2 - 
       (2*m1^2*((3*m2^4)/q2^2 - (34*m2^2)/q2))/q2 - 
       (2*m1*m2*(-28 - (18*m2^2)/q2))/q2 - (32*m1*m2)/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) + 
       (24*m2^2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[-(m2^2/q2)]*Log[-(mu^2/q2)] + 3*((-4*m1^2)/q2 + (8*m1*m2)/q2 - 
       (4*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     8*(-Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(2 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-24 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-21 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(34 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (3*m2^2*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-24 + 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(18 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(32 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(24 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-((-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-24 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-41 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(28 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-32 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-46 + 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-4 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (40*m2^6)/q2^3 - (6*m2^4*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 + (2*m2^2*(10 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       ((-2 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^6)/q2^3 - 
        (4*m2^6)/q2^3 + (2*m2^4*(19 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/
         q2^2 + (m1^4*(40 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (4*m2^2)/q2))/q2^2 - 
        (m2^2*(22 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(22 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (4*m2^4)/q2^2 - (2*m2^2*(32 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (((-((2 - 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-1 + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - 
          (12*m1^10)/q2^5 - (12*m2^10)/q2^5 + 
          (m2^8*(40 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^4 + (m1^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (36*m2^2)/q2))/q2^4 - 
          (2*m2^6*(25 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(1 + 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 4*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-4 - 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(30 - 88*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + (-33 + 52*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-18 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (1 + 44*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 - (2*m2^2*(39 - 28*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
                8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^2 + (2*m2^2*(-5 + 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (5 - 40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 + (2*m1^2*(3 + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 
             (7 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (3 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (18*m2^8)/q2^4 + (4*m2^6*(-8 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
             (m2^4*(-31 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + 4*(-5 + 6*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (m2^2*(-11 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
                m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/q2))/q2)*q2)/
        (4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(2 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-24 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-21 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(34 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (3*m2^2*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-24 + 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(18 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(32 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(24 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-((-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-24 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-41 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(28 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-32 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-46 + 50*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-4 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (40*m2^6)/q2^3 - (6*m2^4*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 + (2*m2^2*(10 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       ((-2 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^6)/q2^3 - 
        (4*m2^6)/q2^3 + (2*m2^4*(19 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/
         q2^2 + (m1^4*(40 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (4*m2^2)/q2))/q2^2 - 
        (m2^2*(22 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(22 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (4*m2^4)/q2^2 - (2*m2^2*(32 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
       (10*m2^8)/q2^4 + (22*m2^6)/q2^3 - (m1^6*(-22 - (40*m2^2)/q2))/q2^3 + 
       (m2^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
       (m1^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (60*m2^4)/q2^2 - (46*m2^2)/q2))/q2^2 - 
       (m1^2*(2*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (40*m2^6)/q2^3 + 
          (46*m2^4)/q2^2 - (m2^2*(-34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2 - 
       (2*m2^2*(-8 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (2*m1^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (2*m2^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     ((((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)*
           (-1 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
            m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (12*m1^10)/q2^5 - 
          (12*m2^10)/q2^5 + (m2^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2)))/q2^4 - 
          (2*m1^8*(-20 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (18*m2^2)/q2))/q2^4 - 
          (m2^6*(2 + 56*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 8*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(25 - 36*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-8 + 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(-18 + 40*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 
             (1 + 44*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(30 - 56*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-33 + 52*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 - (m2^2*(62 + 72*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
                8*(-5 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^2 - (2*m2^2*(-3 + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (7 - 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 + (2*m1^2*(-5 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (5 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (18*m2^8)/q2^4 + (4*m2^6*(-4 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
             (m2^4*(39 - 28*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                      2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (m2^2*(-10 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + (-1 + 4*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(-((((-46 + 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (44*m1^8)/q2^4 + 
           (44*m2^8)/q2^4 - (2*m2^6*(48 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^3 + (2*m1^6*(48 - 11*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + (44*m2^2)/q2))/q2^3 + 
           (2*m2^4*(87 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m1^4*(19 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (40*m2^2)/q2 - (33*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
               q2))/q2^2 + (m2^2*(-168 + 145*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(60 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (88*m2^6)/q2^3 - 
              (2*m2^4*(40 - 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^
                2 - (40*m2^2)/q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)) + (2*(8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^8)/q2^4 - (2*m2^8)/q2^4 + 
          (m1^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/q2^3 - 
          (m2^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(-6 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(38 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 - 
          (m2^2*(52 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(26 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(-63 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*(((-((2 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - (44*m1^8)/q2^4 + 
          (44*m2^8)/q2^4 - (2*m2^6*(48 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 + (2*m1^6*(48 - 11*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) + (44*m2^2)/q2))/q2^3 + 
          (2*m2^4*(43 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m1^4*(63 - 32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (40*m2^2)/q2 - (33*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2))/q2^2 - (m2^2*(36 - 57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72 + 49*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (88*m2^6)/q2^3 - 
             (2*m2^4*(40 - 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
             (136*m2^2)/q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       2*(-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^6/q2^3 - 
         (m1^4*m2^2)/q2^3 - (m1^2*m2^4)/q2^3 + m2^6/q2^3 - (10*m1^4)/q2^2 + 
         (12*m1^2*m2^2)/q2^2 - (10*m2^4)/q2^2 + (9*m1^2)/q2 + (9*m2^2)/q2 - 
         (m1^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
         (m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
         (16*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
        Log[-(m2^2/q2)] - (2*(26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^8)/q2^4 - (2*m2^8)/q2^4 + 
          (m1^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/q2^3 - 
          (m2^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(-1 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(46 - 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 + 
          (m2^2*(-42 + 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(16 - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-97 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(2*((11*m1^2)/q2 - (22*m1*m2)/q2 + (11*m2^2)/q2)*q2 + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
      (m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + 
       (2*m1^2*(-1 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-(((-((-24 + 18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
             (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (32*m1^8)/q2^4 - 
           (32*m2^8)/q2^4 - (m2^6*(-6*(7 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 22*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2^3 + 
           (2*m1^6*(-21 - 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (8*m2^2)/q2))/q2^3 - (m2^4*(36 - 42*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
              37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
           (m1^4*(-2*(6 - 21*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]) - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (2*m2^2*(-19 - 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                    (2*m1^2)/q2 - (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/
                    q2 - m2^2/q2)))/q2))/q2^2 + 
           (m2^2*(50 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] - (63 - 27*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + (13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - (m1^2*(-46 + 48*Sqrt[1 + (-(m1^2/q2) + 
                   m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
              33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              27*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              (13 - 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
              (16*m2^6)/q2^3 - (2*m2^4*(-19 + 30*Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
                 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
              (48*m2^2)/q2 + (4*m2^2*(3 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2])/q2))/q2)*q2)/(1 - m1^2/q2 + 
          (2*m1*m2)/q2 - m2^2/q2)) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      ((((24 + 18*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (-24 - 9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
          (32*m1^8)/q2^4 - (32*m2^8)/q2^4 - 
          (m2^6*(-42 - 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^3 + (2*m1^6*(-21 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (8*m2^2)/q2))/q2^3 + 
          (m2^4*(-36 - 42*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-12 - 42*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (2*m2^2*(-19 + 30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/
                   q2 - m2^2/q2)))/q2))/q2^2 - 
          (m2^2*(-50 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (63 + 27*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2 - 
          (m1^2*(-46 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (33 + 27*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (13 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (16*m2^6)/q2^3 - (2*m2^4*(-19 - 
                30*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 - (4*m2^2*(12 + (3 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                    m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
           m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*
          q2 - 8*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
          Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     8*(-Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     8*(Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
       m1^2/q2 + m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*((-48*m1^6*Zeta[3])/q2^3 - (48*m2^6*Zeta[3])/q2^3 + 
        (16*m2^4*(-1 + 9*Zeta[3]))/q2^2 - (-(m1^2/q2) - (2*m1*m2)/q2 - 
          m2^2/q2)*(-3 + 48*Zeta[3]) + 
        (2*m1^2*(-3 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^2*(-4 - 3*Zeta[3]))/q2 - 72*Zeta[3] + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
           (24*m2^4*Zeta[3])/q2^2))/q2 + 
        (16*m1^4*(-1 + 9*Zeta[3] + (3*m2^2*Zeta[3])/q2))/q2^2 - 
        (2*m2^2*(3 + 72*Zeta[3] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (1 + 4*Zeta[3])))/q2))/2))/(16*Pi^3)}, -2, 1, 1]


==> anc/NLO_VL_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), 
  (\[Alpha]s*(-((29 - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (36*m1^4)/q2^2 + (36*m2^4)/q2^2 - (58*m2^2)/q2 - 
        (m1^2*(58 + (72*m2^2)/q2))/q2)*q2) - 
     6*((-3*m1^6)/q2^3 + (3*m2^6)/q2^3 - (6*m2^4)/q2^2 + 
       (m1^4*(6 + (9*m2^2)/q2))/q2^2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
       (m1^2*(-2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (9*m2^4)/q2^2))/
        q2 - (2*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m1^2/q2)] + 6*((-3*m1^6)/q2^3 + (3*m2^6)/q2^3 - (6*m2^4)/q2^2 + 
       (m1^4*(6 + (9*m2^2)/q2))/q2^2 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2 - 
       (m1^2*(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (9*m2^4)/q2^2))/
        q2 - (2*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m2^2/q2)] - 12*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[-(mu^2/q2)] - (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
         (2*m2^2)/q2]*(3 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 - 
        (6*m2^6)/q2^3 - (3*m1^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
         q2^2 - (3*m2^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m2^4)/q2^2 - 
           (6*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 - 
        (6*m2^6)/q2^3 - (3*m1^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
         q2^2 - (3*m2^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m2^4)/q2^2 - 
           (6*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/(16*Pi^3), 
  (\[Alpha]s*(((9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
        (10*m2^8)/q2^4 + (40*m2^6)/q2^3 - (8*m1^6*(4 - (5*m2^2)/q2))/q2^3 + 
        (m2^4*(-53 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(91 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (60*m2^4)/q2^2 + (104*m2^2)/q2))/q2^2 - 
        (m2^2*(32 + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
           (64*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/(1 - m1^2/q2 + 
             (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (2*m1^2*(8 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (20*m2^6)/q2^3 + (56*m2^4)/q2^2 - 
           (m2^2*(-11 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              32/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*
       Log[-(m1^2/q2)]^2)/2 + 
     ((10 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (20*m1^10)/q2^5 - 
        (20*m2^10)/q2^5 + (m2^8*(32 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^4 - (2*m1^8*(-16 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (30*m2^2)/q2))/q2^4 - 
        (m2^6*(14 - 20*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (2*m1^6*(7 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (20*m2^4)/q2^2 - (20*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
            q2))/q2^3 + (m2^4*(7 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^
             2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(7 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (40*m2^6)/q2^3 + (m2^4*(96 - 60*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
           (2*m2^2*(-7 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(-7 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(-7 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (30*m2^8)/q2^4 + 
           (20*m2^6*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
           (m2^4*(7 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(30 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) - ((9*(2 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - (20*m1^10)/q2^5 - 
        (20*m2^10)/q2^5 - (2*m2^8*(22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^4 - (10*m1^8*(-9 - m1^2/q2 - (2*m1*m2)/q2 - 
           (7*m2^2)/q2))/q2^4 - 
        (6*m2^6*(-41 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
        (2*m1^6*(93 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (20*m2^4)/q2^2 - (4*m2^2*(-28 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2^3 + 
        (m2^4*(-214 + 145*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
        (m1^4*(170 - 95*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(104 - 60*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(-37 + 63*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 + (2*m2^2*(7 - 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (2*m1^2*(41 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (30*m2^8)/q2^4 - 
           (4*m2^6*(8 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
           (5*m2^4*(-7 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(6 + 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (4*m1^2)/q2 - (4*m2^2)/q2) - 
     (2*(-38 + 70*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        32*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (34*m1^8)/q2^4 - 
        (34*m2^8)/q2^4 - (m2^6*(-86 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (m1^6*(30 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (68*m2^2)/q2))/q2^3 + 
        (4*m2^4*(-29 + 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(26*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (3*m2^2*(-38 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-102 + 101*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-28 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (68*m2^6)/q2^3 - 
           (51*m2^4*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(-73 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) + (2*(-2*(-1 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (34*m1^8)/q2^4 - 
        (34*m2^8)/q2^4 - (m2^6*(30 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 - (m1^6*(86 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (68*m2^2)/q2))/q2^3 - 
        (2*m2^4*(30 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(82 - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (51*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 - 
        (m2^2*(-40 + 55*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(34 - 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (68*m2^6)/q2^3 + 
           (m2^4*(114 - 51*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (2*m2^2*(-39 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
       m2^2/q2) - 12*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[-(mu^2/q2)]^2 + (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
         (2*m1^2)/q2 - (2*m2^2)/q2]*(3 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (6*m1^6)/q2^3 - (6*m2^6)/q2^3 - 
        (3*m1^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/q2^2 - 
        (3*m2^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m2^4)/q2^2 - 
           (6*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     4*((-2*m1^6)/q2^3 - (6*m1^2*m2^4)/q2^3 - (4*m1^3*m2)/q2^2 + 
       (4*m1*m2^3)/q2^2 - (2*m1^4*(-1 - (3*m2^2)/q2))/q2^2 - 
       (11*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (22*m1^2*m2^2*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
        q2^2 - (11*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 - (2*m2^4*(1 - m2^2/q2))/q2^2 + 
       (5*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - (16*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       (5*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + (6*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2))*q2*
      Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(4 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - (20*m1^8)/q2^4 + 
        (20*m2^8)/q2^4 - (2*m1^6*(12 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (10*m2^6*(-7 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(126 - 44*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(70 - 2*(4 - (15*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 - (m2^2*(102 - 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-78 + 53*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(104 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
           (52*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-2 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (2*m1^6*(-22 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (2*m2^4*(-11 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-68 + 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(-16 + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(8 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 - 
           (6*m2^4*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (4*m2^2*(-3 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (17 - 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (34*m1^6)/q2^3 - 
        (34*m2^6)/q2^3 + (m2^4*(52 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 + (m1^4*(52 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (34*m2^2)/q2))/q2^2 - 
        (m2^2*(43 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(43 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (34*m2^4)/q2^2 - (m2^2*(-32 + 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (((-((2 - 42*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-1 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - 
          (12*m1^10)/q2^5 - (12*m2^10)/q2^5 + 
          (m2^8*(40 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^4 + (m1^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (36*m2^2)/q2))/q2^4 - 
          (2*m2^6*(25 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(1 + 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 4*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-4 - 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(30 - 160*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + (-33 + 70*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-19 - 64*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 26*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2 - 
             (2*m2^2*(39 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + 8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2^2 + 
          (2*m2^2*(-5 + 63*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (5 - 61*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2 + 
          (2*m1^2*(3 + 47*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (7 + 29*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (3 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (18*m2^8)/q2^4 + (4*m2^6*(-8 + 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^3 + (m2^4*(-31 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 4*(-5 + 
                  6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 - (m2^2*(-11 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 22*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                   m2^2/q2)^2 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/q2))/q2)*
         q2)/(4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (6*m1^6)/q2^3 - 
        (6*m2^6)/q2^3 - (3*m1^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
         q2^2 - (3*m2^4*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (6*m2^4)/q2^2 - 
           (6*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     4*((2*m1^6)/q2^3 + (6*m1^2*m2^4)/q2^3 + (4*m1^3*m2)/q2^2 - 
       (4*m1*m2^3)/q2^2 + (2*m1^4*(-1 - (3*m2^2)/q2))/q2^2 - 
       (11*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (22*m1^2*m2^2*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
        q2^2 - (11*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (2*m2^4*(1 - m2^2/q2))/q2^2 + 
       (5*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - (16*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       (5*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + (6*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2))*q2*
      Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(6 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - (20*m1^8)/q2^4 + 
        (20*m2^8)/q2^4 - (m2^6*(44 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 - (2*m1^6*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
        (m2^4*(54 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(-2 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (6*m2^2*(-6 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(48 - 49*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-24 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 + 
           (m2^4*(68 - 30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
           (m2^2*(52 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (16 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (20*m1^8)/q2^4 - 
        (20*m2^8)/q2^4 - (2*m2^6*(12 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^3 + (10*m1^6*(-7 - m1^2/q2 - (2*m1*m2)/q2 - 
           (5*m2^2)/q2))/q2^3 + 
        (m2^4*(50 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(53 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (m2^2*(-52 + 15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2^2 - (m2^2*(38 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(62 - 51*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (40*m2^6)/q2^3 - 
           (30*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (4*m2^2*(-3 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (17 - 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (34*m1^6)/q2^3 - 
        (34*m2^6)/q2^3 + (m2^4*(52 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 + (m1^4*(52 - 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (34*m2^2)/q2))/q2^2 - 
        (m2^2*(43 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(43 - 31*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (34*m2^4)/q2^2 - (m2^2*(-32 + 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (10*m1^8)/q2^4 - 
       (10*m2^8)/q2^4 + (22*m2^6)/q2^3 - (m1^6*(-22 - (40*m2^2)/q2))/q2^3 + 
       (m2^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          128/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
       (m1^4*(-17 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (60*m2^4)/q2^2 - (46*m2^2)/q2))/q2^2 - 
       (m1^2*(2*(-3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (40*m2^6)/q2^3 + 
          (46*m2^4)/q2^2 - (m2^2*(-34 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2) - 64/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2 - 
       (2*m2^2*(-8 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (2*m1^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (2*m2^2*(29 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/
        ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     ((((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)*
           (-1 + 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          (12*m1^10)/q2^5 - (12*m2^10)/q2^5 + 
          (m2^8*(24 + 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^4 - (2*m1^8*(-20 + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (18*m2^2)/q2))/q2^4 - 
          (m2^6*(2 + 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - 8*(3 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 - 
          (2*m1^6*(25 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(-2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (12*m2^4)/q2^2 - (4*m2^2*(-8 + 
                8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^3 + (m2^4*(-19 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - 26*Sqrt[1 + (-(m1^2/q2) + 
                  m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2))/q2^2 + 
          (m1^4*(30 - 128*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-33 + 70*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (24*m2^6)/q2^3 - (4*m2^4*(-8 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2^2 - (m2^2*(62 + 108*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
                8*(-5 + 6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2^2 - (2*m2^2*(-3*(1 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (7 - 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 + (2*m1^2*(-5 + 31*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 
             (5 - 29*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (18*m2^8)/q2^4 + (4*m2^6*(-4 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 3*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^3 - 
             (m2^4*(39 - 10*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 8*(1 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                      2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (m2^2*(-10 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] + (-1 + 22*Sqrt[1 + (-(m1^2/q2) + 
                       m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
                 (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (4 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (4*m1^2)/q2 - 
         (4*m2^2)/q2) - 4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
         m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       4*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((34 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (152*m1^8)/q2^4 - 
          (152*m2^8)/q2^4 - (4*m2^6*(-69 + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2^3 + (4*m1^6*(-105 + 19*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) - (76*m2^2)/q2))/q2^3 + 
          (6*m2^4*(-19 + 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(442 - 240*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (4*m2^2*(-83 + 57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2^2 - (m2^2*(44 + 67*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             53*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(208 - 203*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             53*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (304*m2^6)/q2^3 - 
             (4*m2^4*(-47 + 57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 - (8*m2^2*(17 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*(8*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + (2*m1^8)/q2^4 - 
          (2*m2^8)/q2^4 + (m1^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/
           q2^3 - (m2^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(-6 + 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(38 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 - 
          (m2^2*(52 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(26 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(-63 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*(-9 - m1^2/q2 + m2^2/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[-(m1^2/q2)]*
      ((((1 - m2^2/q2)*(82 - 135*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
            53*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (152*m2^6)/q2^3 + 
            (m2^4*(268 - 76*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
            (m2^2*(222 - 164*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) - 
          (152*m1^8)/q2^4 - (4*m1^6*(-69 + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (76*m2^2)/q2))/q2^3 - 
          (2*m1^4*(33 - 84*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (2*m2^2*(-47 + 57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2^2 - (m1^2*(140 - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             53*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + (304*m2^6)/q2^3 + 
             (4*m2^4*(-83 + 57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 - (8*m2^2*(5 + 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       2*(-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^6/q2^3 - 
         (m1^4*m2^2)/q2^3 - (m1^2*m2^4)/q2^3 + m2^6/q2^3 - (10*m1^4)/q2^2 + 
         (12*m1^2*m2^2)/q2^2 - (10*m2^4)/q2^2 + (9*m1^2)/q2 + (9*m2^2)/q2 - 
         (m1^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
         (m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
         (16*m1*m2)/((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2))*q2*
        Log[-(m2^2/q2)] - (2*(26*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (2*m1^8)/q2^4 - (2*m2^8)/q2^4 + 
          (m1^6*(-137 - m1^2/q2 - (2*m1*m2)/q2 - (5*m2^2)/q2))/q2^3 - 
          (m2^6*(-21 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (4*m2^4*(-1 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(46 - 86*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(27 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^2 + 
          (m2^2*(-42 + 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(16 - 25*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (4*m2^6)/q2^3 - 
             (3*m2^4*(23 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-97 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((m1^2/q2 + (2*m1*m2)/q2)^2 - (2*m1^6)/q2^3 - 
          (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (m2^2*(16 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) - 
     Log[-(mu^2/q2)]*(2*(29 - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
         (36*m1^4)/q2^2 + (36*m2^4)/q2^2 - (58*m2^2)/q2 - 
         (m1^2*(58 + (72*m2^2)/q2))/q2)*q2 + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         ((-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - (2*m1^6)/q2^3 - 
          (2*m2^6)/q2^3 - (m1^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - (3*m2^2)/q2))/
           q2^2 - (m2^4*(-19 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (11*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (m1^2*(-11*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - (2*m2^4)/q2^2 - 
             (2*m2^2*(17 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (17 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - (26*m1^6)/q2^3 - 
        (26*m2^6)/q2^3 + (m2^4*(60 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2^2 + (m1^4*(60 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + (26*m2^2)/q2))/q2^2 - 
        (m2^2*(51 - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(51 - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (26*m2^4)/q2^2 - (2*m2^2*(8 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
      (1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2) + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((-((24 - 66*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-24 + 37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2))*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) - 
          (44*m1^8)/q2^4 + (44*m2^8)/q2^4 + 
          (2*m2^6*(-39 + 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
           q2^3 - (2*m1^6*(-39 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - (20*m2^2)/q2))/q2^3 + 
          (m2^4*(72 - 234*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-61 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(-6*(4 + 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (61 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (m2^2*(50 + 156*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2] - 36*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2^2 - 
          (m2^2*(62 - 192*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-81 + 131*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (19 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2 - 
          (m1^2*(34 - 192*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-15 + 131*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-19 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (40*m2^6)/q2^3 + (2*m2^4*(-25 + 
                78*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] + 18*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
              q2^2 + (12*m2^2*(4 + (-1 + 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                    m2^2/q2))*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                    q2 - (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
          (2*m1^2)/q2 - (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((-((-24 - 66*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
            (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)) + (44*m1^8)/q2^4 - 
          (44*m2^8)/q2^4 - (2*m2^6*(-39 - 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                 2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2)))/q2^3 + 
          (2*m1^6*(-39 + 54*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (20*m2^2)/q2))/q2^3 + 
          (m2^4*(-72 - 234*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 61*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
          (m1^4*(24 - 234*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (-61 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (2*m2^2*(-25 + 78*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2] + 18*(1 - m1^2/q2 - (2*m1*m2)/
                   q2 - m2^2/q2)))/q2))/q2^2 - 
          (m2^2*(-2*(31 + 96*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]) + (81 + 131*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*
              (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (-19 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/
           q2 - (m1^2*(-2*(17 + 96*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2]) + 
             (15 + 131*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (19 + 3*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (40*m2^6)/q2^3 + (m2^4*(50 + 156*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 36*(1 - m1^2/q2 - 
                  (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
             (12*m2^2*(4 + (1 - 12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
                 Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2]))/q2))/q2)*q2)/(1 - m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2) + 16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
          (2*m2^2)/q2]*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + (2*m1*m2)/q2 - 
         m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] + 
       (8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + 
           m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*
          q2 - 8*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
          Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
         (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
        PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]) + 
     4*((-2*m1^6)/q2^3 - (6*m1^2*m2^4)/q2^3 - (4*m1^3*m2)/q2^2 + 
       (4*m1*m2^3)/q2^2 - (2*m1^4*(-1 - (3*m2^2)/q2))/q2^2 - 
       (11*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (22*m1^2*m2^2*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
        q2^2 - (11*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 - (2*m2^4*(1 - m2^2/q2))/q2^2 + 
       (5*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - (16*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       (5*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + (6*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2))*q2*PolyLog[2, (-2*m1^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     4*((2*m1^6)/q2^3 + (6*m1^2*m2^4)/q2^3 + (4*m1^3*m2)/q2^2 - 
       (4*m1*m2^3)/q2^2 + (2*m1^4*(-1 - (3*m2^2)/q2))/q2^2 - 
       (11*m1^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (22*m1^2*m2^2*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
        q2^2 - (11*m2^4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2^2 + (2*m2^4*(1 - m2^2/q2))/q2^2 + 
       (5*m1^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 - (16*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/q2 + 
       (5*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2])/q2 + (6*m1*m2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2])/((1 - m1^2/q2 + (2*m1*m2)/q2 - 
          m2^2/q2)*q2))*q2*PolyLog[2, (-2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     16*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     24*(1 - m1^2/q2 - m2^2/q2)*(m1^4/q2^2 + m2^4/q2^2 + m1^2/q2 + 
       (2*m1*m2)/q2 - m2^2/q2 + (2*m1^2*(-1 - m2^2/q2))/q2)*q2*
      PolyLog[3, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*((12*m1^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2])/q2^2 - (24*m1^2*m2^2*Pi^2*
          Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
         q2^2 + (12*m2^4*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2])/q2^2 - 
        (4*m1^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2])/q2 + (16*m1*m2*Pi^2*
          Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
         q2 - (4*m2^2*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2])/q2 - (8*m1*m2*Pi^2*
          Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
         ((1 - m1^2/q2 + (2*m1*m2)/q2 - m2^2/q2)*q2) - 
        (48*m1^6*Zeta[3])/q2^3 - (24*m1^3*m2*(1 + 4*Zeta[3]))/q2^2 - 
        (m1^2*(-227 - (632*m2^2)/q2 + 48*Zeta[3] - (48*m2^4*Zeta[3])/q2^2))/
         q2 - (4*m1^4*(73 - 24*Zeta[3] - (12*m2^2*Zeta[3])/q2))/q2^2 + 
        (2*m1*m2*(-227 + 48*Zeta[3] - (12*m2^2*(1 + 4*Zeta[3]))/q2))/q2 - 
        (m2^2*(-227 + 48*Zeta[3] + (48*m2^4*Zeta[3])/q2^2 - 
           (4*m2^2*(-73 + 24*Zeta[3]))/q2))/q2))/2))/(16*Pi^3)}, -2, 1, 1]


==> anc/NLO_VT_MSbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), ((2 - (5*m1^2)/q2 + (10*m1*m2)/q2 - (5*m2^2)/q2)*q2*\[Alpha]s)/
   (16*Pi^3), 
  (\[Alpha]s*(-1/6*(((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + 
           (26*m2^6)/q2^3 + (m2^4*(-37 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 + (6*m2^2*(1 + m1^2/q2 + (2*m1*m2)/q2 + 
              m2^2/q2))/q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
          q2^4 + (2*m1^6*(31 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2))/q2^3 + (m1^4*(35 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + (48*m2^4)/q2^2 - (98*m2^2)/q2)*(1 - m1^2/q2 - 
            (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
         (2*m1^2*(-3*(10 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
            (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
            (5*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
            (m2^2*(96 - 109*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 21*
                (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
        Log[-(m1^2/q2)]^2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
     ((3*(-16 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (8*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (38*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m1^6*(19 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (3*m2^4*(5 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(3*(5 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
           (48*m2^4)/q2^2 - (38*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + (m2^2*(-48 + 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-48 + 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (32*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (38*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (6*m2^2*(32 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + 
          (62*m2^6)/q2^3 + (m2^4*(35 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2)))/q2^2 - (6*m2^2*(10 - 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)))/q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^4 + (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - 
           (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-37 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (48*m2^4)/q2^2 + 
           (10*m2^2)/q2))/q2^2 + 
        (2*m1^2*(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(1 + m1^2/q2 + 
             (2*m1*m2)/q2 + m2^2/q2) - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 - (49*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^2 - (m2^2*(96 - 109*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/
         q2)*q2*Log[-(m2^2/q2)]^2)/(6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) + ((-3*(52 - 58*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (12*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (12*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(204 - 52*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(-160 + (36*m2^2)/q2))/
         q2^2 - (m2^2*(360 - 394*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(636 - 370*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (36*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(102 + 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     ((3*(-16 + 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (12*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (12*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(204 - 160*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(-52 + (36*m2^2)/q2))/
         q2^2 + (m2^2*(228 + 38*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(48 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (36*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(102 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     3*((-2*m1^2)/q2 + (4*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     (8*((5 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 - 
        (m2^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (m1^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(4 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-30 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(23 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (3*m2^2*(32 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-84 + 61*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (6*m2^2*(-10 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-8 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(30 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(17 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-36 + 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-9 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(20 - 4*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(4 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (12*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (12*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(60 - 64*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(60 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-64 + (24*m2^2)/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((-48*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (9*m2^4)/q2^2 - (m2^2*(2 - 16*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-11 + 116*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] - (8*m2^6)/q2^3 - 
            (2*m2^4*(21 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(-13 + 92*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(21 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-23 - 84*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(50 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 - 
          (2*m1^2*(-24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(13 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
                (95 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     (8*((-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 + 
        (m2^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(4 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-30 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(23 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (3*m2^2*(32 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-84 + 61*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (6*m2^2*(-10 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-8 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(30 - 23*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(17 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-36 + 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-9 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(20 - 4*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(4 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (12*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (12*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(60 - 64*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(60 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-64 + (24*m2^2)/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (8*m2^8)/q2^4 - 
          (26*m2^6)/q2^3 + (m2^4*(37 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2)))/q2^2 + (6*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2) - (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 - (m1^4*(-37 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (48*m2^4)/q2^2 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (2*m1^2*(-3*(-1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(96 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((48*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
              2 - (2*m1^2)/q2 - (2*m2^2)/q2] + (1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2)*(-11 - 76*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] + (8*m2^8)/q2^4 - 
            (2*m2^6*(-21 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^3 - 
            (m2^4*(23 + 84*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(32 - 176*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (9*m2^4)/q2^2 - (2*m2^2*(-3 + 8*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(17 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-55 + 76*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(26 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (12 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(-25 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (95 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((-72 + 87*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (42*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (42*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (2*m2^4*(72 - 89*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-71 + (63*m2^2)/q2))/q2^2 - 
          (m2^2*(-216 + 253*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             105*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72 - 97*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             105*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (126*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (12*m2^2*(12 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2)/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 62*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(-114 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*(2*(-2 + (6*m1^4)/q2^2 + (6*m2^4)/q2^2 - (34*m1*m2)/q2 + 
         (5*m2^2)/q2 - (m1^2*(-5 + (12*m2^2)/q2))/q2)*q2 + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*(((3*(24 - 67*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
            41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
          (42*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (42*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(72 - 71*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-89 + (63*m2^2)/q2))/q2^2 - 
          (m2^2*(216 - 385*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             105*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 - 35*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             105*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (126*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (12*m2^2*(-12 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2)/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (3*m2^2)/q2))/
           q2^2 - (m2^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - (43 + (3*m2^4)/q2^2 - (28*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2*Log[-(m2^2/q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*(78*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(62 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(180 - 161*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(318 - 185*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(3*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(m1^2/q2 + (2*m1*m2)/q2)^2 + (3*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
        m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3 + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-1/3*((-3*(8*(3 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) - (48 - 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (24 - 25*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2) - (16*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (m2^4*(-144 + (57 + 26*Sqrt[
                  1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(
                1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
           (m1^4*(57 - 26*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (24*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(-24*(9 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (217 - 111*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(-9 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(-24*(3 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (71 - 111*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(9 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2 + (24*m2^4*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2))/q2^2 - (4*m2^2*(36 - 
                 19*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                    (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
               q2))/q2)*q2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
          m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-1/3*((-3*(8*(-3 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (48 + 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-24 - 25*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2) + (16*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (m2^4*(144 + (-57 + 26*Sqrt[
                  1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(
                1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 3*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 + 
           (m1^4*(57 + 26*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (24*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(24*(9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (-217 - 111*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(9 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(72 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + (-71 - 111*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(-9 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2 - (24*m2^4*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2))/q2^2 - (4*m2^2*(-36 - 
                 19*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                    (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
               q2))/q2)*q2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
          m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
            m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2)/3 - 
         (8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
            (2*m1^2*(2 - m2^2/q2))/q2)*q2*Log[1 - (4*m1^2*m2^2)/
              ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3)*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     (8*((5 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 - 
        (m2^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (m1^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (8*((-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 + 
        (m2^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, (4*m1^2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*(527 - 417*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (8*m2^4*(-13 - 18*Zeta[3]))/q2^2 - 240*Zeta[3] + 
        144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] - 
        (48*m1^6*Zeta[3])/q2^3 - (48*m2^6*Zeta[3])/q2^3 + 
        (2*m2^2*(-275 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (6 - 72*Zeta[3]) + 216*Zeta[3]))/q2 + 
        (8*m1^4*(-13 - 18*Zeta[3] + (6*m2^2*Zeta[3])/q2))/q2^2 + 
        (2*m1^2*(-275 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           216*Zeta[3] - 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
           (24*m2^4*Zeta[3])/q2^2 - (8*m2^2*(-19 + 30*Zeta[3]))/q2))/q2))/6))/
   (16*Pi^3)}, -2, 1, 1]


==> anc/NLO_VT_OS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(-3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), (\[Alpha]s*((2 + (11*m1^2)/q2 - (22*m1*m2)/q2 + (11*m2^2)/q2)*
      q2 + 6*((-2*m1^2)/q2 + (2*m1*m2)/q2)*q2*Log[-(m1^2/q2)] + 
     6*((2*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(m2^2/q2)] - 
     6*((-2*m1^2)/q2 + (4*m1*m2)/q2 - (2*m2^2)/q2)*q2*Log[-(mu^2/q2)]))/
   (16*Pi^3), 
  (\[Alpha]s*(-1/6*(((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (9*(4 - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + (26*m2^6)/q2^3 + 
           (m2^4*(-19 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
           (6*m2^2*(-8 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^2/q2 + 
              (2*m1*m2)/q2 + m2^2/q2))/q2) + 
         (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
         (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
          q2^3 + (m1^4*(-19 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
            (48*m2^4)/q2^2 - (26*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2))/q2^2 + 
         (2*m1^2*(-3*(19 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
            (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
            (13*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
            (m2^2*(96 - 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 21*
                (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
        Log[-(m1^2/q2)]^2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
     ((3*(-16 + 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + 
        (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (8*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (20*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m1^6*(10 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (3*m2^4*(-1 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(3*(-1 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
           (48*m2^4)/q2^2 - (20*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + (m2^2*(-48 + 80*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-48 + 80*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (32*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (20*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (6*m2^2*(32 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9*(4 - 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - m1^2/q2 - 
            (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + (26*m2^6)/q2^3 + 
          (m2^4*(-19 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (6*m2^2*(19 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2) + 
        (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (m1^4*(-19 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (48*m2^4)/q2^2 - (26*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 + (2*m1^2*(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-8 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^2/q2 + 
             (2*m1*m2)/q2 + m2^2/q2) - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 - (13*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^2 - (m2^2*(96 - 91*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/
         q2)*q2*Log[-(m2^2/q2)]^2)/(6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) + ((-3*(52 - 40*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (6*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(204 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m1^4*(-124 - (18*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(360 - 286*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(636 - 262*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (18*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(102 + 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     ((3*(-16 + 28*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (6*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (6*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(204 - 124*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m1^4*(-16 - (18*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (m2^2*(228 + 146*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(48 - 122*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (18*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (2*m2^2*(102 - 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     3*((4*m1^2)/q2 - (8*m1*m2)/q2 + (4*m2^2)/q2)*q2*Log[-(mu^2/q2)]^2 + 
     (8*((5 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 - 
        (m2^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (m1^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(2 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-21 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(14 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (3*m2^2*(20 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-66 + 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (6*m2^2*(-6 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(21 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(17 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-18 + 68*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-9 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(14 + 2*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-2 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (6*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (6*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(42 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*((-10 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           6*(10 + 3*(-1 - m2^2/q2) + (3*m2^2)/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((-48*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 20*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (9*m2^4)/q2^2 - (m2^2*(2 - 16*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-11 + 116*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] - (8*m2^6)/q2^3 - 
            (2*m2^4*(21 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(-13 + 92*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(21 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-23 - 84*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(50 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 - 
          (2*m1^2*(-24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 8*(2 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(13 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
                (95 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 - 
     (8*((-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 + 
        (m2^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(2 - 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-21 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(14 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 + (3*m2^2*(20 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-66 + 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (6*m2^2*(-6 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-8 + 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (2*m2^4*(21 - 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(17 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-18 + 68*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-9 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 - (m2^2*(14 + 2*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(-2 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         (-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) - 
        (6*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (6*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(42 - 10*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*((-10 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           6*(10 + 3*(-1 - m2^2/q2) + (3*m2^2)/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (8*m2^8)/q2^4 - 
          (26*m2^6)/q2^3 + (m2^4*(37 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2)))/q2^2 + (6*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2) - (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 - (m1^4*(-37 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (48*m2^4)/q2^2 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (2*m1^2*(-3*(-1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(96 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((48*(1 + (2*m2^4)/q2^2 - (3*m2^2)/q2)*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
              2 - (2*m1^2)/q2 - (2*m2^2)/q2] + (1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2)*(-11 - 76*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] + (8*m2^8)/q2^4 - 
            (2*m2^6*(-21 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^3 - 
            (m2^4*(23 + 84*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(32 - 176*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 + 12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (9*m2^4)/q2^2 - (2*m2^2*(-3 + 8*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(17 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-55 + 76*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(26 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (12 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(-25 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (95 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((-72 + 171*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          105*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (18*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (18*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (2*m2^4*(72 - 47*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-47 + (27*m2^2)/q2))/q2^2 - 
          (m2^2*(-216 + 361*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72 + 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (54*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (144*m2^2)/q2))/q2)*q2)/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 62*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(-114 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*(2*(-2 - (11*m1^2)/q2 + (22*m1*m2)/q2 - (11*m2^2)/q2)*
        q2 + (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*(((3*(24 - 39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
            13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
          (18*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (18*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(72 - 47*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-47 + (27*m2^2)/q2))/q2^2 - 
          (m2^2*(216 - 229*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(72 + 73*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             57*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
             (54*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (144*m2^2)/q2))/q2)*q2)/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (3*m2^2)/q2))/
           q2^2 - (m2^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - (43 + (3*m2^4)/q2^2 - (28*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2*Log[-(m2^2/q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*(78*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(62 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(180 - 161*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(318 - 185*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(3*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(m1^2/q2 + (2*m1*m2)/q2)^2 + (3*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
        m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       PolyLog[2, (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3 + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-1/3*((-3*(24 - (48 - 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (24 - 9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2) - (16*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (m2^4*(-144 + (57 + 2*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2^2 - 
           (m1^4*(57 - 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (24*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(-216 + (217 - 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(-9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - 
           (m1^2*(-72 + (71 - 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2 + (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2))/q2^2 - (4*m2^2*(36 - 7*Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - 
                   (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2)/
         (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
          m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-1/3*((-3*(-24 + (48 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-24 - 9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2) + (16*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (m2^4*(144 + (-57 + 2*Sqrt[1 + (-(m1^2/q2) + 
                     m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2^2 + 
           (m1^4*(57 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (24*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(216 + (-217 - 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2))/q2 - 
           (m1^2*(72 + (-71 - 39*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2) + 3*(-9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2)^2 - (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                 m2^2/q2))/q2^2 - (4*m2^2*(-36 - 7*Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - 
                   (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*q2)/
         (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
          m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
            m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2)/3 - 
         (8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
            (2*m1^2*(2 - m2^2/q2))/q2)*q2*Log[1 - (4*m1^2*m2^2)/
              ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3)*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     (8*((5 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 - 
        (m2^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 - 
        (m1^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 + 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (8*((-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        m1^6/q2^3 + m2^6/q2^3 + 
        (m2^4*(4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2]))/q2^2 + 
        (m1^4*(-4 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + (3*m2^2)/q2))/q2^2 - 
        (m2^2*(7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(-7 - 4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (3*m2^4)/q2^2 + (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2])/q2))/q2)*q2*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, (4*m1^2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*(143 - 33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        (8*m2^4*(-1 - 18*Zeta[3]))/q2^2 - 240*Zeta[3] + 
        144*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] - 
        (48*m1^6*Zeta[3])/q2^3 - (48*m2^6*Zeta[3])/q2^3 + 
        (2*m2^2*(13 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (6 - 72*Zeta[3]) + 216*Zeta[3]))/q2 + 
        (8*m1^4*(-1 - 18*Zeta[3] + (6*m2^2*Zeta[3])/q2))/q2^2 + 
        (2*m1^2*(13 + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           216*Zeta[3] - 72*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*Zeta[3] + 
           (24*m2^4*Zeta[3])/q2^2 - (8*m2^2*(-7 + 30*Zeta[3]))/q2))/q2))/6))/
   (16*Pi^3)}, -2, 1, 1]


==> anc/NLO_VT_unren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SeriesData[eps, 0, {(3*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*\[Alpha]s)/
   (8*Pi^3), (\[Alpha]s*((31 - 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
       (12*m1^4)/q2^2 - (12*m2^4)/q2^2 - (34*m2^2)/q2 - 
       (m1^2*(34 - (24*m2^2)/q2))/q2)*q2 - 
     6*(-(m1^6/q2^3) + m2^6/q2^3 + (2*m2^4)/q2^2 - (m1^4*(2 - (3*m2^2)/q2))/
        q2^2 + m1^2/q2 + (2*m1*m2)/q2 + m2^2/q2 - 
       (m1^2*(2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (3*m2^4)/q2^2))/q2 + 
       (2*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m1^2/q2)] + 6*(-(m1^6/q2^3) + m2^6/q2^3 + (2*m2^4)/q2^2 - 
       (m1^4*(2 - (3*m2^2)/q2))/q2^2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
       (m1^2*(-4 + 2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + (3*m2^4)/q2^2))/
        q2 + (2*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*q2*
      Log[-(m2^2/q2)] + 12*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*
      Log[-(mu^2/q2)] - (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
         (2*m2^2)/q2]*(1 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        m2^2/q2 + (3*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (m1^2*(3 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*
       q2*Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
     (6*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        m2^2/q2 + (3*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (m1^2*(3 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*
       q2*Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/(16*Pi^3), 
  (\[Alpha]s*(-1/6*(((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (27*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + 
           (8*m2^6)/q2^3 + (m2^4*(-73 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 - (42*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2) + (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
          q2^4 + (16*m1^6*(5 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2))/q2^3 + (m1^4*(71 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + (48*m2^4)/q2^2 - (152*m2^2)/q2)*(1 - m1^2/q2 - 
            (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
         (2*m1^2*(3*(-10 + 17*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
             (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
            (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
            (32*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
            (m2^2*(96 - 109*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 21*
                (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
        Log[-(m1^2/q2)]^2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
     ((48 - 87*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        39*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (8*m2^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
        (38*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m1^6*(19 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 + (3*m2^4*(5 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))*
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(15 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (48*m2^4)/q2^2 - (38*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(48 - 26*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2) - 24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (2*m1^2*(-24 + 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           12*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (19*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (3*m2^2*(32 - 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[-(m2^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) + ((-((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (27*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2) + (8*m2^8)/q2^4 + 
           (80*m2^6)/q2^3 + (m2^4*(71 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)))/q2^2 - (m2^2*(60 - 102*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2)))/q2)) - 
        (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2 - 
           (4*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2^3 + 
        (m1^4*(73 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (48*m2^4)/q2^2 - (64*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (2*m1^2*(-21*(-1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (76*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(96 - 109*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[-(m2^2/q2)]^2)/(6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (2*(-78 + 174*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        96*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
        (15*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (15*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^4*(-51 + 22*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (m1^4*(98 - (45*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-180 + 233*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-318 + 185*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (45*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
        m2^2/q2)) - (2*(6*(4 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (15*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (15*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(102 - 98*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (m1^4*(44 - (45*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-114 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(24 + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
           (45*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (2*m2^2*(-51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
         q2)*q2*Log[-(m2^2/q2)]*Log[-(mu^2/q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     12*(-(m1^2/q2) + (2*m1*m2)/q2 - m2^2/q2)*q2*Log[-(mu^2/q2)]^2 + 
     (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        m2^2/q2 + (3*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (m1^2*(3 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*
       q2*Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
     (4*((-9 + 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(8 - 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^4*(8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (6*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + 
           7*(2 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-14 + 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 - (22*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2*
       Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (27*(2 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(60 - 16*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (8*m1^4*(8 - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (3*m2^2*(38 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-102 + 115*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (12*m2^2*(5 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m1^2/q2)]*Log[(-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (-3*(8 - 13*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(-60 + 46*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (2*m1^4*(17 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-36 + 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-9 + 7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + m1^2/q2 + 
           (2*m1*m2)/q2 + m2^2/q2 + (4*m2^2*(-4 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2))/q2)*q2*Log[-(m2^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (15 - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (15*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (15*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(39 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(39 - (59 - (30*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((-6*(11 + (16*m2^4)/q2^2 - (27*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 - 32*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/
                q2] + (9*m2^4)/q2^2 - (m2^2*(2 - 16*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-11 + 170*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
               (2*m2^2)/q2] + (8*m2^8)/q2^4 + 
            (2*m2^6*(17 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^3 + (m2^4*(-55 + 58*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2^2 - (m2^2*(-24 + 262*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(21 - 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-23 - 102*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(50 - 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 - 
          (2*m1^2*(-33*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (16 + 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-3 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(13 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(-2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) + 
                (95 + 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     (12*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (1 - 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - m1^2/q2 - 
        m2^2/q2 + (3*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2 + 
        (m1^2*(3 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2)*
       q2*Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
               (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
     (4*((9 - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-14 - 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 + (22*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2*
       Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9*(4 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) + 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(60 - 34*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
        (2*m1^4*(23 - (12*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (3*m2^2*(32 - 41*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 + 
        (m1^2*(-84 + 61*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (24*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (12*m2^2*(6 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
       Log[-(m1^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (3*(-2 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2) - 
        (8*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (8*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(-60 + 64*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
        (8*m1^4*(2 - (3*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^2 - (m2^2*(-18 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (3*m1^2*(-2 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           7*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
           (4*m2^2*(-5 + 4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/q2)*
       q2*Log[-(m2^2/q2)]*Log[(-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
     (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (15 - 48*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        33*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (15*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (15*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(39 - 59*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(39 - (59 - (30*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2*Log[-(mu^2/q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (9 - 9*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - (8*m2^8)/q2^4 - 
          (26*m2^6)/q2^3 + (m2^4*(37 - 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/
                q2)))/q2^2 + (6*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2) - (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 - 
        (2*m1^6*(13 - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
         q2^3 - (m1^4*(-37 + 21*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
           (48*m2^4)/q2^2 - (2*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (2*m1^2*(-3*(-1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
           (m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(96 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
              15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (((6*(5 + (16*m2^4)/q2^2 - (21*m2^2)/q2)*
           Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] + 
          (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
           (-11*(1 + 2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (8*m2^8)/q2^4 - 
            (2*m2^6*(-21 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                   q2 - (2*m2^2)/q2]))/q2^3 - 
            (m2^4*(23 + 102*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]))/q2^2 - (m2^2*(32 - 122*Sqrt[
                 1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/
             q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2*
           (1 + (9*m2^4)/q2^2 - (2*m2^2*(-3 + 8*Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2) + 
          (8*m1^8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^4 + 
          (2*m1^6*(17 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - (16*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^3 + (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-55 + 58*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             (48*m2^4)/q2^2 - (m2^2*(26 + 48*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2]))/q2))/q2^2 + 
          (2*m1^2*(-15*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (12 - 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(-1 + 8*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 - (16*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^3 + (m2^4*(-25 + 24*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2))/q2^2 - (m2^2*(48*(2 + Sqrt[1 + (-(m1^2/q2) + 
                      m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]) - 
                (95 + 22*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                     (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
                27*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2))/q2)*q2)/
        (6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + (4*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 + (2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3)*
      Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]^2 + 
     Log[-(m2^2/q2)]*(((-72 + 51*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          15*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (84*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (84*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (2*m2^4*(-72 + 119*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 - 
          (2*m1^4*(83 - (126*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 - (m2^2*(-216 + 283*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) - 159*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(-72 - 199*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             159*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (252*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (72*m2^2*(-1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2)/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 62*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(-114 - 19*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (2*m2^2*(-51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) - (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
           (2*m1^2)/q2 - (2*m2^2)/q2]*(-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*m2^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-27 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          (3*m1^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2 - 
          (3*m2^2*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2))/q2)*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) - 
     Log[-(mu^2/q2)]*(2*(-31 + 29*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
         (12*m1^4)/q2^2 + (12*m2^4)/q2^2 + (34*m2^2)/q2 + 
         (2*m1^2*(17 - (12*m2^2)/q2))/q2)*q2 + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (3*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-21 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
          (m1^2*(-21 + (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
              (5 + (6*m2^2)/q2)))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     Log[-(m1^2/q2)]*
      ((((1 - m2^2/q2)*(72 - 237*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
            159*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
            (84*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
            (144*m2^2)/q2 + (250*m2^2*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
             q2) + (84*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (14*m1^4*(17 - (18*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2))/q2^2 + (m1^2*(-72 + 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 159*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (252*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
             (72*m2^2*(3 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2)/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*(24*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 - 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (8*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(8 + (3*m2^2)/q2))/
           q2^2 - (m2^2*(24 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(24 - (43 + (3*m2^4)/q2^2 - (28*m2^2)/q2)*(1 - m1^2/q2 - 
               (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2)*q2*Log[-(m2^2/q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) - 
       (2*(78*(-(m1^2/q2) - (2*m1*m2)/q2 - m2^2/q2)^2 - 
          (3*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (3*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(102 - 8*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2^2 + 
          (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*(62 + (9*m2^2)/q2))/
           q2^2 - (m2^2*(180 - 161*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
          (m1^2*(318 - 185*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
             (9*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
             (2*m2^2*(51 + 11*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2))/
           q2)*q2*Log[-(mu^2/q2)])/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(3*(m1^2/q2 + (2*m1*m2)/q2)^2 + 
          (3*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
       (2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (3*(m1^2/q2 + (2*m1*m2)/q2)^2 + (3*m1^4*(1 - m1^2/q2 - 
             (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
          (m1^2*(21 - 5*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (3*m2^2*(2 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2))/q2)*q2*
         Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/
                q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
        (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))) + 
     (4*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
       (9 - 47*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
        30*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
        (13*m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (13*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m2^2*(9 - 43*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/q2 - 
        (m1^2*(9 - (43 - (26*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
             m2^2/q2)))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (-1/3*((3*(8*(-3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (48 - 47*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + (-24 + 37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2) - (22*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (22*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2))/q2^3 + (m2^4*(-144 + (81 + 62*Sqrt[
                  1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(
                1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 3*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
           (m1^4*(81 - 62*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
              (42*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
           (m2^2*(24*(-9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (247 - 147*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(-15 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
           (m1^2*(24*(-3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                  (2*m2^2)/q2]) + (41 - 147*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                    2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                (2*m1*m2)/q2 - m2^2/q2) + 3*(15 + Sqrt[1 + (-(m1^2/q2) + 
                    m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2)^2 + (42*m2^4*(1 - m1^2/q2 - 
                 (2*m1*m2)/q2 - m2^2/q2))/q2^2 + (4*m2^2*(-36 + 
                 37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                    (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)))/
               q2))/q2)*q2)/(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
       (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
         (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
          m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 - (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
      (((-3*(8*(3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2]) - (48 + 47*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + (24 + 37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2)^2) - (22*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
           q2^3 + (22*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
          (m2^4*(-144 + (81 - 62*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                  (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
               m2^2/q2) + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2^2 - 
          (m1^4*(81 + 62*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
             (42*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
          (m2^2*(-24*(9 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (247 + 147*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) - 3*(15 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2))/q2 - 
          (m1^2*(-24*(3 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                 (2*m2^2)/q2]) + (41 + 147*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^
                   2 - (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/
                q2 - m2^2/q2) - 3*(-15 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                m2^2/q2)^2 + (42*m2^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/
              q2^2 - (4*m2^2*(36 + 37*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                   (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
                  m2^2/q2)))/q2))/q2)*q2)/(3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2)) + (16*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2]*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2*
         Log[1 - (4*m1^2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/
        3 + ((8*(1 - Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*
           (-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + m1^4/q2^2 + 
            m2^4/q2^2 + (4*m2^2)/q2 + (2*m1^2*(2 - m2^2/q2))/q2)*q2)/3 - 
         (8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
              m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
            (2*m1^2*(2 - m2^2/q2))/q2)*q2*Log[1 - (4*m1^2*m2^2)/
              ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                   (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3)*
        Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
       (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
            m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
          (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[2, (4*m1^2*m2^2)/
           ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)])/3) + 
     (4*((-9 + 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(8 - 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 - 
        (m1^4*(8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - (6*m2^2)/q2)*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
           m2^2/q2))/q2^2 - (m2^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + 
           7*(2 + 5*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(-9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-14 + 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 - (22*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2*PolyLog[2, (-2*m1^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 - 
     (4*((9 - 37*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) + 
          24*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2)*
         Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2] - 
        (2*m1^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (2*m2^6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^3 + 
        (m2^4*(8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2])*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2))/q2^2 + 
        (m1^4*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
          (-8 + 11*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + (6*m2^2)/q2))/q2^2 - 
        (m2^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 14*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2]*
            (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
           6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2))/q2 - 
        (m1^2*(9*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] + 6*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)^2 + 
           (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
            (-14 - 35*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
                (2*m2^2)/q2] + (6*m2^4)/q2^2 + (22*m2^2*Sqrt[
                1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - (2*m2^2)/q2])/
              q2)))/q2)*q2*PolyLog[2, (-2*m2^2)/
         ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/
      (3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)) + 
     (16*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
          m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
        (2*m1^2*(2 - m2^2/q2))/q2)*q2*
       Log[(-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)]*
       PolyLog[2, (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
             (2*m1^2)/q2 - (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)])/3 + 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, (4*m1^2*m2^2)/
        ((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)^2*q2^2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m1^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] - 
     8*(1 - m1^2/q2 - m2^2/q2)*(-5 + 3*(1 - m1^2/q2 - (2*m1*m2)/q2 - 
         m2^2/q2) + m1^4/q2^2 + m2^4/q2^2 + (4*m2^2)/q2 + 
       (2*m1^2*(2 - m2^2/q2))/q2)*q2*PolyLog[3, 
       (-2*m2^2)/((1 + Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
            (2*m2^2)/q2] - m1^2/q2 - m2^2/q2)*q2)] + 
     (q2*(815 - 36*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
           (2*m2^2)/q2] + (12*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
            (2*m1^2)/q2 - (2*m2^2)/q2]*(1 - m1^2/q2 - m2^2/q2))/
         (1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2) - 
        (m2^2*(838 - 36*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - 432*Zeta[3]))/q2 + 
        (4*m2^4*(-80 + 3*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] - 36*Zeta[3]))/q2^2 - 240*Zeta[3] - 
        (48*m1^6*Zeta[3])/q2^3 - (48*m2^6*Zeta[3])/q2^3 + 
        3*(1 - m1^2/q2 - (2*m1*m2)/q2 - m2^2/q2)*
         (-235 + 8*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
             (2*m2^2)/q2] + 48*Zeta[3] - (m1^2*(-4 + 48*Zeta[3]))/q2 - 
          (m2^2*(-4 + 48*Zeta[3]))/q2) + 
        (2*m1^2*(-419 + 18*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
              (2*m1^2)/q2 - (2*m2^2)/q2] + 216*Zeta[3] + (24*m2^4*Zeta[3])/
            q2^2 - (4*m2^2*(-92 + 3*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - 
                 (2*m1^2)/q2 - (2*m2^2)/q2] + 60*Zeta[3]))/q2))/q2 + 
        (4*m1^4*(3*Pi^2*Sqrt[1 + (-(m1^2/q2) + m2^2/q2)^2 - (2*m1^2)/q2 - 
              (2*m2^2)/q2] - 4*(20 + 9*Zeta[3] - (3*m2^2*Zeta[3])/q2)))/
         q2^2))/6))/(16*Pi^3)}, -2, 1, 1]

